Bayes Linear Analysis for Statistical Modelling with Uncertain Inputs

Statistical models typically capture uncertainties in our knowledge of the corresponding real-world processes, however, it is less common for this uncertainty specification to capture uncertainty surrounding the values of the inputs to the model, which are often assumed known. We develop general modelling methodology with uncertain inputs in the context of the Bayes linear paradigm, which involves adjustment of second-order belief specifications over all quantities of interest only, without the requirement for probabilistic specifications. In particular, we propose an extension of commonly-employed second-order modelling assumptions to the case of uncertain inputs, with explicit implementation in the context of regression analysis, stochastic process modelling, and statistical emulation. We apply the methodology to a regression model for extracting aluminium by electrolysis, and emulation of the motivating epidemiological simulator chain to model the impact of an airborne infectious disease.

==> Arxiv version 3 - UI Paper 09.05.23/R_Code_and_Figures/1D_Example_Direct_R_code.R <==
# # Set up the plot
# par(mfrow=c(1,3))
# par(mar=c(7,6,5,2))

# Example Functions f(x), g(z), h(x)=g(f(x))

f <- function(x){
  
  fx <- 0.2*x + cos(x)
  
}

g <- function(z){
  
  gz <- exp(z/2) - sin(5*z)
  
}

h <- function(x){
  
  hx <- g(f(x))
  
}

xu <- data.frame(seq(0, 10, length=1000))
dimnames(xu)[2] <- c("X1")
fxu <- sapply(xu[,1], f)

hxu <- sapply(xu[,1], h)

zu <- data.frame(seq(-0.5, 2.5, length=1000))
dimnames(zu)[2] <- c("Z1")
gzu <- g(zu[,1])

plot(xu[,1], fxu, type="l", cex.lab=2.5, cex.axis=2, cex.main=2.5, xlim=c(0,10), ylim=c(-1, 3.5), xlab="x", ylab="f(x)", main="Simulator f", lwd=3)       # true function
plot(x=zu[,1], gzu, type="l", cex.lab=2.5, cex.axis=2, cex.main=2.5, xlim=c(-0.5, 2.5), ylim=c(0, 4.5), xlab="z", ylab="g(z)", main="Simulator g", lwd=3)       # true function
plot(xu[,1], hxu, type="l", cex.lab=2.5, cex.axis=2, cex.main=2.5, xlim=c(0,10), ylim=c(0, 4.5), xlab="x", ylab="h(x)", main="Simulator h", lwd=3)       # true function

plot_fun( x = xu[,1], fx = fxu, xlim = c(0,10), ylim = c(-1, 3.5), xlab = "x", ylab = "f(x)", main = "f" )
plot_fun( x = zu[,1], fx = gzu, xlim = c(-0.5, 2.5), ylim = c(0, 4.5), xlab = "z", ylab = "g(z)", main = "g" )
plot_fun( x = xu[,1], fx = hxu, xlim = c(0,10), ylim = c(0, 4.5), xlab = "x", ylab = "h(x)", main = "h" )

# Parameters
npoints_h <- 8
delta <- 0.000001

# Training points.
xv <- data.frame(seq(0, 10, length=npoints_h)) 

hxv <- sapply(xv[,1], h)

Emulator_components_h <- Emulation_UBLEComponentGeneration(x = xv,
                                                           fx = hxv,
                                                           active_variables = "all",
                                                           parameter_selection = "LOOCV",
                                                           theta_method = "Brent",
                                                           theta_lower = 0.0002,
                                                           theta_upper = 10,
                                                           s2_method = "Brent",
                                                           s2_lower = 0.0002,
                                                           s2_upper = 10,
                                                           MFP_order = 1,
                                                           delta = 0.000001)

hxu_BL <- Emulation_UBLERun(object = Emulator_components_h,
                            x = xu)

Plot_1DEmulator(x = xu[,1], Efx = hxu_BL$Efx, Varfx = hxu_BL$Varfx, fx = hxu, xv = xv[,1], fxv = hxv, col_fx = "green3",
                lwd_E = 3, cex = 3, cex.lab=2.5, cex.axis=2, cex.main=2.5, ylim = c(0, 4.5), main="Emulator of h", xlab = "x", ylab = "h(x)")

Em1Dplot( x = xu[,1], Efx = hxu_BL$Efx, Varfx = hxu_BL$Varfx, fx = hxu, xv = xv[,1], fxv = hxv, ylim = c(-1, 5.5), main="", xlab = "z", ylab = "h(z)", name = "DE_of_h_1D" )



==> Arxiv version 3 - UI Paper 09.05.23/R_Code_and_Figures/1D_Example_Uncertain_Input.R <==
# Set up the plot
par(mfrow=c(1,1))
par(mar=c(7,5,5,2))

# Example Functions f(x), g(z), h(x)=g(f(x))

f <- function(x){
  
  fx <- 0.2*x + cos(x)
  
}

g <- function(z){
  
  gz <- exp(z/2) - sin(5*z)
  
}

h <- function(x){
  
  hx <- g(f(x))
  
}

xu <- data.frame(seq(0, 10, length=1000))
dimnames(xu)[2] <- c("X1")
fxu <- sapply(xu[,1], f)

hxu <- sapply(xu[,1], h)

# Construct an emulator for f.

# Parameters
npoints_f <- 8
delta <- 0.000001

# Training points.
xv <- data.frame(seq(0, 10, length=npoints_f))      # set of points we run simulator
# xv <- data.frame(c( 0, 0.2, 0.5, 1, 1.7, 3, 5, 7, 10))
dimnames(xv)[2] <- c("X1")
# xv <- runif(npoints_f, 0, 10)
fxv <- sapply(xv[,1], f)   # D

Emulator_components_f <- emulate(x = xv,
                                 fx = fxv,
                                 active_variables = "all",
                                 parameter_selection = "LOOCV",
                                 theta_method = "Brent",
                                 theta_lower = 0.0002,
                                 theta_upper = 10,
                                 s2_method = "Brent",
                                 s2_lower = 0.0002,
                                 s2_upper = 10,
                                 MFP_order = 1,
                                 delta = 0.000001)

fxu_BL <- predict.emulate(x = xu,
                          object = Emulator_components_f)

zu <- data.frame(seq(-0.5, 2.5, length=1000))
dimnames(zu)[2] <- c("Z1")
gzu <- g(zu[,1])

npoints_g <- 8

# Training points.
zv <- data.frame(seq(-0.5, 2.5, length=npoints_g))      # set of points we run simulator
dimnames(zv)[2] <- c("Z1")
# zv <- runif(npoints_g, -0.5, 2.5)
gzv <- g(zv[,1])

Emulator_components_g <- Emulation_UBLEComponentGeneration(x = zv,
                                                           fx = gzv,
                                                           active_variables = "all",
                                                           parameter_selection = "LOOCV",
                                                           theta_method = "Brent",
                                                           theta_lower = 0.0002,
                                                           theta_upper = 10,
                                                           s2_method = "Brent",
                                                           s2_lower = 0.0002,
                                                           s2_upper = 10,
                                                           MFP_order = 1,
                                                           delta = 0.000001)


gzu_BL <- Emulation_UBLERunUI(E_X = as.vector(fxu_BL$Efx),
                              Var_X = as.vector(fxu_BL$Varfx),
                              CG = Emulator_components_g)

Plot_1DEmulator(x = xu[,1], Efx = gzu_BL$EfX, Varfx = gzu_BL$VarfX, fx = hxu,
                lwd_E = 2, cex = 2, cex.lab=2, cex.axis=1.5, cex.main=1.3, ylim = c(0, 4.5), main="", xlab = "x", ylab = "h(x)")

Em1Dplot( x = xu[,1], Efx = gzu_BL$EfX, Varfx = gzu_BL$VarfX, fx = hxu, ylim = hylim, main="", xlab = "z", ylab = "h(z)", name = "UIBLE_for_h_1D" )



==> Arxiv version 3 - UI Paper 09.05.23/R_Code_and_Figures/1D_Example_sampling_R_code.R <==
# Set the working directory.
# pathFiles <- paste0(dirname(file.choose( )) )
# setwd(pathFiles)
# source('LibrariesAndSettings.R')

# Set up the plot
par(mfrow=c(2,3))
par(mar=c(7,6,5,2))
hylim = c(-1, 5.5 )

# Example Functions f(x), g(z), h(x)=g(f(x))

f <- function(x){
  
  fx <- 0.2*x + cos(x)
  
}

g <- function(z){
  
  gz <- exp(z/2) - sin(5*z)
  
}

h <- function(x){
  
  hx <- g(f(x))
  
}

xu <- data.frame(seq(0, 10, length=1000))
dimnames(xu)[2] <- c("X1")
fxu <- sapply(xu[,1], f)

hxu <- sapply(xu[,1], h)

# Construct an emulator for f.

# Parameters
npoints_f <- 8
delta <- 0.000001

# Training points.
xv <- data.frame(seq(0, 10, length=npoints_f))      # set of points we run simulator
# xv <- data.frame(c( 0, 0.2, 0.5, 1, 1.7, 3, 5, 7, 10))
dimnames(xv)[2] <- c("X1")
# xv <- runif(npoints_f, 0, 10)
fxv <- sapply(xv[,1], f)   # D

Emulator_components_f <- emulate(x = xv,
                                 fx = fxv,
                                 active_variables = "all",
                                 parameter_selection = "LOOCV",
                                 theta_method = "Brent",
                                 theta_lower = 0.0002,
                                 theta_upper = 10,
                                 s2_method = "Brent",
                                 s2_lower = 0.0002,
                                 s2_upper = 10,
                                 MFP_order = 1,
                                 delta = 0.000001)

fxu_BL <- predict.emulate(x = xu,
                          object = Emulator_components_f)

Plot_1DEmulator(x = xu[,1], Efx = fxu_BL$Efx, fxu_BL$Varfx, fx = fxu, col_fx = "green3",
                lwd_E = 3, xv = xv[,1], fxv = fxv, cex.lab=2.5, cex.axis=2, cex.main=2.5, xlim=c(0,10), ylim=c(-1, 3.5), cex = 3, main="Emulator of f", xlab = "x", ylab = "f(x)")

Em1Dplot( x = xu[,1], Efx = fxu_BL$Efx, Varfx = fxu_BL$Varfx, fx = fxu, xv = xv[,1], fxv = fxv, ylim = c(-1, 3), main="", xlab = "x", ylab = expression( "f"^1*"(x)" ), name = "DE_of_f_1D" )

# Now for g

zu <- data.frame(seq(-0.5, 2.5, length=1000))
dimnames(zu)[2] <- c("Z1")
gzu <- g(zu[,1])

npoints_g <- 8

# Training points.
zv <- data.frame(seq(-0.5, 2.5, length=npoints_g))      # set of points we run simulator
dimnames(zv)[2] <- c("Z1")
# zv <- runif(npoints_g, -0.5, 2.5)
gzv <- g(zv[,1])

Emulator_components_g <- Emulation_UBLEComponentGeneration(x = zv,
                                                           fx = gzv,
                                                           active_variables = "all",
                                                           parameter_selection = "LOOCV",
                                                           theta_method = "Brent",
                                                           theta_lower = 0.0002,
                                                           theta_upper = 10,
                                                           s2_method = "Brent",
                                                           s2_lower = 0.0002,
                                                           s2_upper = 10,
                                                           MFP_order = 1,
                                                           delta = 0.000001)

gzu_BL <- Emulation_UBLERun(x = zu,
                            object = Emulator_components_g)

Plot_1DEmulator(x = zu[,1], Efx = gzu_BL$Efx, Varfx = gzu_BL$Varfx, fx = gzu, xv = zv[,1], fxv = gzv, col_fx="green3",
                lwd_E = 3, cex = 3, cex.lab=2.5, cex.axis=2, cex.main=2.5, ylim = c(0, 4.5), main="Emulator of g", xlab = "z", ylab = "g(z)")

Em1Dplot( x = zu[,1], Efx = gzu_BL$Efx, Varfx = gzu_BL$Varfx, fx = gzu, xv = zv[,1], fxv = gzv, ylim = hylim, main="", xlab = "x", ylab = expression( "f"^2*"(x)" ), name = "DE_of_g_1D" )

# Sampling method: normal

gzu_BL <- Emulation_BLESampling(Efx = fxu_BL$Efx,
                                Varfx = fxu_BL$Varfx,
                                CG = Emulator_components_g,
                                sampling_function = "normal",
                                n_samples = 100)

Plot_1DEmulator(x = xu[,1], Efx = gzu_BL$Ehx_hat, Varfx = gzu_BL$Varhx_hat, fx = hxu, col_fx="green3",
                lwd_E = 3, cex = 3, cex.lab=2.5, cex.axis=2, cex.main=2.5, ylim = c(0, 4.5), main="Sampling method: normal", xlab = "x", ylab = "h(x)")

Em1Dplot( x = xu[,1], Efx = gzu_BL$Ehx_hat, Varfx = gzu_BL$Varhx_hat, fx = hxu, ylim = hylim, main="", xlab = "z", ylab = "h(z)", name = "ENS_for_h_1D_normal" )

# Sampling method: uniform

gzu_BL <- Emulation_BLESampling(Efx = fxu_BL$Efx,
                                Varfx = fxu_BL$Varfx,
                                CG = Emulator_components_g,
                                sampling_function = "uniform",
                                n_samples = 100)

#Plot_1DEmulator(x = xu[,1], Efx = gzu_BL$Ehx_hat, Varfx = gzu_BL$Varhx_hat, fx = hxu, col_fx = "green3",
 #               lwd_E = 3, cex = 3, cex.lab=3, cex.axis=2.5, cex.main=2, ylim = c(0, 4.5), main="Sampling method: uniform", xlab = "x", ylab = "h(x)")

Plot_1DEmulator(x = xu[,1], Efx = gzu_BL$Ehx_hat, Varfx = gzu_BL$Varhx_hat, fx = hxu, col_fx="green3",
  lwd_E = 3, cex = 3, cex.lab=2.5, cex.axis=2, cex.main=2.5, ylim = c(0, 4.5), main="Sampling method: uniform", xlab = "x", ylab = "h(x)")

Em1Dplot( x = xu[,1], Efx = gzu_BL$Ehx_hat, Varfx = gzu_BL$Varhx_hat, fx = hxu, ylim = hylim, main="", xlab = "z", ylab = "h(z)", name = "ENS_for_h_1D_uniform" )


==> Arxiv version 3 - UI Paper 09.05.23/R_Code_and_Figures/1D_Network_Example_Equal_points.R <==
### 1D Network Example - equal points ###

n_points <- 30
n_test <- 100
n_test_g <- 100

# The functions.

f <- function(x){
  
  fx <- 0.2*x + cos(x)
  
}

g <- function(z){
  
  gz <- exp(z/2) - sin(5*z)
  
}

h_1 <- function(x){
  
  hx <- g(f(x))
  
}

h_2 <- function(y){
  
  sqrt(abs(y^3)) - 1.6^y
  
}

l <- function(w){
  
  w[1]*w[3] + w[2]/w[3] + 0.6*cos(w[1] + w[2])
  
}

k <- function(v){
  
  l( c( h_1(v[1]), h_2(v[2]), v[3] ) )  
  
}

# For a fair comparison the same number of model runs should be used to train the emulators for each individual model 
# as are used to train the single emulator for the whole chain.

vv <- data.frame(CompDes_MLH(m = n_points, d = 3, niter=10000, rect=matrix(c(0,10,-4,6,1,2.5), byrow = TRUE, ncol = 2), plot_best_iterations = FALSE)$Dx_best)
dimnames(vv)[[2]] <- c("V1", "V2", "V3")
kvv <- apply(vv, 1, k)

vu <- data.frame(CompDes_MLH(m = n_test, d = 3, niter=1000, rect=matrix(c(0,10,-4,6,1,2.5), byrow = TRUE, ncol = 2), plot_best_iterations = FALSE)$Dx_best)
dimnames(vu)[[2]] <- c("V1", "V2", "V3")
kvu <- apply(vu, 1, k)

# First the emulator for f.

# Training points.
vv1 <- data.frame(vv[,1])     # set of points we run simulator
dimnames(vv1)[2] <- c("X1")
fvv1 <- sapply(vv1[,1], f) 

Emulator_components_f <- emulate(x = vv1,
                                 fx = fvv1,
                                 active_variables = "all",
                                 parameter_selection = "ML",
                                 theta_method = "Brent",
                                 theta_lower = 0.0002,
                                 theta_upper = 10,
                                 s2_method = "Brent",
                                 s2_lower = 0.0002,
                                 s2_upper = 10,
                                 MFP_order = 1,
                                 delta = 0.000001)

# Training points.
vu1 <- data.frame(vu[,1])     # set of points we run simulator
# xv <- data.frame(c( 0, 0.2, 0.5, 1, 1.7, 3, 5, 7, 10))
dimnames(vu1)[2] <- c("X1")
# xv <- runif(npoints_f, 0, 10)
fvu1 <- sapply(vu1[,1], f) 

fvu1_BL <- predict.emulate(x = vu1,
                           object = Emulator_components_f)

Plot_EmulatorVsSimulator(fx = fvu1, Efx = fvu1_BL$Efx, Varfx = fvu1_BL$Varfx, xlab="f(v)", ylab="E[f(v)]", cex = 2, cex.lab=3, cex.axis=2.5, cex.main=3, lwd=2, main="Emulator of f", ylim=c(-0.5,2.5))

ES_Special( fx = fvu1, 
            Efx = fvu1_BL$Efx, 
            Varfx = fvu1_BL$Varfx, 
  xlab = expression("f"^1*"(x)"), 
  ylab = expression("E[f"^1*"(x)]"), 
            main = "", 
            ylim = c(-0.5,2.5), 
            name = "DE_of_f_30" )

# g

zu <- data.frame(seq(-0.5, 2.5, length=n_test_g))
dimnames(zu)[2] <- c("Z1")
gzu <- g(zu[,1])

zv <- data.frame(seq(-0.5, 2.5, length=n_points))      # set of points we run simulator
dimnames(zv)[2] <- c("Z1")
gzv <- g(zv[,1])

Emulator_components_g <- Emulation_UBLEComponentGeneration(x = zv,
                                                           fx = gzv,
                                                           active_variables = "all",
                                                           parameter_selection = "ML",
                                                           theta_method = "Brent",
                                                           theta_lower = 0.0002,
                                                           theta_upper = 10,
                                                           s2_method = "Brent",
                                                           s2_lower = 0.0002,
                                                           s2_upper = 10,
                                                           MFP_order = 1,
                                                           delta = 0.000001)

# Having a goosey at the emulator for g by itself using some diagnostic points.
gzu_BL <- Emulation_UBLERun(x = zu,
                            object = Emulator_components_g)

# Plot_1DEmulator(x = zu[,1], Efx = gzu_BL$Efx, Varfx = gzu_BL$Varfx, fx = gzu, xv = zv[,1], fxv = gzv,
   #             lwd_E = 3, cex = 3, cex.lab=3, cex.axis=2.5, cex.main=3, ylim = c(0, 4.5), main="Emulator of g", xlab = "z", ylab = "g(z)")
Plot_EmulatorVsSimulator(fx = gzu, Efx = gzu_BL$Efx, Varfx = gzu_BL$Varfx, xlab="g(z)", ylab="E[g(z)]", cex = 2, cex.lab=3, cex.axis=2.5, cex.main=3, lwd=2, main="Emulator of g", ylim=c(0,4.5))

ES_Special( fx = gzu, 
            Efx = gzu_BL$Efx, 
            Varfx = gzu_BL$Varfx, 
  xlab = expression("f"^2*"(x)"), 
  ylab = expression("E[f"^2*"(x)]"),
            main = "", 
            ylim = c(0,4.5), 
            name = "DE_of_g_30" )
# 

# h2

# We now emulate h2, using the training points vv2.

vu2 <- data.frame(vu[,2])
dimnames(vu2)[2] <- c("Y1")
h2vu2 <- sapply(vu2[,1], h_2)

# Training points.
vv2 <- data.frame(vv[,2])      # set of points we run simulator
dimnames(vv2)[2] <- c("Y1")
h2vv2 <- sapply(vv2[,1], h_2)

Emulator_components_h2 <- Emulation_UBLEComponentGeneration(x = vv2,
                                                            fx = h2vv2,
                                                            active_variables = "all",
                                                            parameter_selection = "ML",
                                                            theta_method = "Brent",
                                                            theta_lower = 0.0002,
                                                            theta_upper = 10,
                                                            s2_method = "Brent",
                                                            s2_lower = 0.0002,
                                                            s2_upper = 10,
                                                            MFP_order = 1,
                                                            delta = 0.000001)

h2vu2_BL <- Emulation_UBLERun(object = Emulator_components_h2,
                              x = vu2)

Plot_EmulatorVsSimulator(fx = h2vu2, Efx = h2vu2_BL$Efx, Varfx = h2vu2_BL$Varfx, xlab="h2(v)", ylab="E[h2(v)]", cex = 2, cex.lab=3, cex.axis=2.5, cex.main=3, lwd=2, main="Emulator of h2", ylim=c(-2,8))

ES_Special( fx = h2vu2, 
            Efx = h2vu2_BL$Efx, 
            Varfx = h2vu2_BL$Varfx, 
  xlab = expression("f"^3*"(x)"), 
  ylab = expression("E[f"^3*"(x)]"),
            main = "", 
            ylim = c(-2,8), 
            name = "DE_of_h2_30" )

# l

# Emulator for l using 30 points as well.

wv <- data.frame(CompDes_MLH(m = n_points, d = 3, niter=10000, rect=matrix(c(0,4,-2,8,1,2.5), byrow = TRUE, ncol = 2), plot_best_iterations = FALSE)$Dx_best)
dimnames(wv)[[2]] <- c("W1", "W2", "W3")
lwv <- apply(wv, 1, l)

wu <- data.frame(CompDes_MLH(m = n_test, d = 3, niter=1000, rect=matrix(c(0,4,-2,8,1,2.5), byrow = TRUE, ncol = 2), plot_best_iterations = FALSE)$Dx_best)
dimnames(wu)[[2]] <- c("W1", "W2", "W3")
lwu <- apply(wu, 1, l)

Emulator_components_l <- Emulation_UBLEComponentGeneration(x = wv,
                                                           fx = lwv,
                                                           active_variables = "all",
                                                           parameter_selection = "ML",
                                                           s2_method = "Brent",
                                                           s2_lower = 0.0002,
                                                           s2_upper = 10,
                                                           MFP_order = 1,
                                                           delta = 0.000001)

lwu_BL <- Emulation_UBLERun(x = wu, 
                            object = Emulator_components_l)

Plot_EmulatorVsSimulator(fx = lwu, Efx = lwu_BL$Efx, Varfx = lwu_BL$Varfx, xlab="l(w)", ylab="E[l(w)]", cex = 2, cex.lab=3, cex.axis=2.5, cex.main=3, lwd=2, main="Emulator of l", ylim=c(-1,13))

ES_Special( fx = lwu, 
            Efx = lwu_BL$Efx, 
            Varfx = lwu_BL$Varfx, 
  xlab = expression("f"^4*"(x)"), 
  ylab = expression("E[f"^4*"(x)]"),
            main = "", 
            ylim = c(-1,13), 
            name = "DE_of_l_30" )

# Method 1: direct emulation of k.

Emulator_components_k <- Emulation_UBLEComponentGeneration(x = vv,
                                                           fx = kvv,
                                                           active_variables = "all",
                                                           parameter_selection = "ML",
                                                           s2_method = "Brent",
                                                           s2_lower = 0.0002,
                                                           s2_upper = 10,
                                                           MFP_order = 1,
                                                           delta = 0.000001)

kvu_BL <- Emulation_UBLERun(x = vu, 
                            object = Emulator_components_k)

Plot_EmulatorVsSimulator(fx = kvu, Efx = kvu_BL$Efx, Varfx = kvu_BL$Varfx, xlab="k(v)", ylab="E[k(v)]", cex = 2, cex.lab=3, cex.axis=2.5, cex.main=3, lwd=2, main="Direct Emulator for k", ylim=c(-1,12))

ES_Special( fx = kvu, 
            Efx = kvu_BL$Efx, 
            Varfx = kvu_BL$Varfx, 
            xlab="h(z)", 
            ylab="E[h(z)]",
            main = "", 
  xlim = c(0,10),
            ylim = c(-1,12), 
            name = "DE_of_k_30" )

# Method 2a: sampling approach - normal.

# A) Emulate g using the uncertain output of f (note that with this number of training points it is practically certain - but
# that just demonstrates the advantage of using chained emulators.)

h1vu1_BLsamp <- Emulation_BLESampling(Efx = fvu1_BL$Efx,
                                      Varfx = fvu1_BL$Varfx,
                                      CG = Emulator_components_g,
                                      sampling_function = "normal")

# diagnostics involve evaluating h_1.

h1vu1 <- sapply(vu1[,1], h_1)

Plot_EmulatorVsSimulator(fx = h1vu1, Efx = h1vu1_BLsamp$Ehx_hat, Varfx = h1vu1_BLsamp$Varhx_hat, xlab="h1(v)", ylab="E[h1(v)]", cex = 2, cex.lab=3, cex.axis=2.5, cex.main=3, lwd=2, main="Sampling approach for h1", ylim=c(0,4))

ES_Special( fx = h1vu1, 
            Efx = h1vu1_BLsamp$Ehx_hat, 
            Varfx = h1vu1_BLsamp$Varhx_hat, 
  xlab = expression("f"^2*"(f"^1*"(x))"), 
  ylab = expression("E[f"^2*"(f"^1*"(x))]"),
            main = "", 
            ylim = c(-0.5,4.5), 
            name = "ENS_for_h1_30_normal" )

# B) Now we need to use the uncertain outputs of h_1 and h_2 in l.

E_wu <- cbind( h1vu1_BLsamp$Ehx_hat, h2vu2_BL$Efx, vu[,3] )
Var_wu <- cbind( h1vu1_BLsamp$Varhx_hat, h2vu2_BL$Varfx, rep(0, 100))

kvu_BLsamp <- Emulation_BLESampling(Efx = E_wu,
                                    Varfx = Var_wu,
                                    CG = Emulator_components_l,
                                    sampling_function = "normal")

Plot_EmulatorVsSimulator(fx = kvu, Efx = kvu_BLsamp$Ehx_hat, Varfx = kvu_BLsamp$Varhx_hat, xlab="k(v)", ylab="E[k(v)]", cex = 2, cex.lab=3, cex.axis=2.5, cex.main=3, lwd=2, main="SA for k - normal", ylim=c(-1,12))

ES_Special( fx = kvu, 
            Efx = kvu_BLsamp$Ehx_hat, 
            Varfx = kvu_BLsamp$Varhx_hat, 
  xlab="h(z)", 
  ylab="E[h(z)]",
  main = "", 
  xlim = c(0,10),
  ylim = c(-1,12), 
            name = "ENS_for_k_30_normal" )

# Method 2b: sampling approach - uniform.

# A) Emulate g using the uncertain output of f (note that with this number of training points it is practically certain - but
# that just demonstrates the advantage of using chained emulators.)

h1vu1_BLsampU <- Emulation_BLESampling(Efx = fvu1_BL$Efx,
                                      Varfx = fvu1_BL$Varfx,
                                      CG = Emulator_components_g,
                                      sampling_function = "uniform")

Plot_EmulatorVsSimulator(fx = h1vu1, Efx = h1vu1_BLsampU$Ehx_hat, Varfx = h1vu1_BLsampU$Varhx_hat, xlab="h1(v)", ylab="E[h1(v)]", cex = 2, cex.lab=3, cex.axis=2.5, cex.main=3, lwd=2, main="Sampling approach for h1", ylim=c(0,4))

ES_Special( fx = h1vu1, 
  Efx = h1vu1_BLsamp$Ehx_hat, 
  Varfx = h1vu1_BLsamp$Varhx_hat, 
  xlab = expression("f"^2*"(f"^1*"(x))"), 
  ylab = expression("E[f"^2*"(f"^1*"(x))]"),
  main = "", 
  ylim = c(-0.5,4.5), 
  name = "ENS_for_h1_30_uniform" )

# B) Now we need to use the uncertain outputs of h_1 and h_2 in l.

E_wuU <- cbind( h1vu1_BLsampU$Ehx_hat, h2vu2_BL$Efx, vu[,3] )
Var_wuU <- cbind( h1vu1_BLsampU$Varhx_hat, h2vu2_BL$Varfx, rep(0, 100))

kvu_BLsampU <- Emulation_BLESampling(Efx = E_wuU,
                                    Varfx = Var_wuU,
                                    CG = Emulator_components_l,
                                    sampling_function = "uniform")

Plot_EmulatorVsSimulator(fx = kvu, Efx = kvu_BLsampU$Ehx_hat, Varfx = kvu_BLsampU$Varhx_hat, xlab="k(v)", ylab="E[k(v)]", cex = 2, cex.lab=3, cex.axis=2.5, cex.main=3, lwd=2, main="SA for k - uniform", ylim=c(-1,12))

ES_Special( fx = kvu, 
  Efx = kvu_BLsampU$Ehx_hat, 
  Varfx = kvu_BLsampU$Varhx_hat, 
  xlab="h(z)", 
  ylab="E[h(z)]",
  main = "", 
  xlim = c(0,10),
  ylim = c(-1,12), 
  name = "ENS_for_k_30_uniform" )

# Method 3: Uncertain inputs approach.

# A) Emulate g using the UI approach.

h1vu1_BLUI <- Emulation_UBLERunUI(E_X = fvu1_BL$Efx,
                                  Var_X = fvu1_BL$Varfx,
                                  CG = Emulator_components_g)

Plot_EmulatorVsSimulator(fx = h1vu1, Efx = h1vu1_BLUI$EfX, Varfx = h1vu1_BLUI$VarfX, xlab="h1(v)", ylab="E[h1(v)]", cex = 2, cex.lab=3, cex.axis=2.5, cex.main=3, lwd=2, main="Uncertain Inputs for h1", ylim=c(0,4))

ES_Special( fx = h1vu1, 
            Efx = h1vu1_BLUI$EfX, 
            Varfx = h1vu1_BLUI$VarfX, 
  xlab = expression("f"^2*"(f"^1*"(x))"), 
  ylab = expression("E[f"^2*"(f"^1*"(x))]"),
  main = "", 
  ylim = c(-0.5,4.5),
            name = "UIBLE_for_h1_30" )

# B) Emulate l using the UI approach.

E_wu_ui <- cbind( h1vu1_BLUI$EfX, h2vu2_BL$Efx, vu[,3] )
Var_wu_ui <- cbind( h1vu1_BLUI$VarfX, h2vu2_BL$Varfx, rep(0, 100))

kvu_BLUI <- Emulation_UBLERunUI(E_X = E_wu_ui,
                                Var_X = Var_wu_ui,
                                CG = Emulator_components_l)

Plot_EmulatorVsSimulator(fx = kvu, Efx = kvu_BLUI$EfX, Varfx = kvu_BLUI$VarfX, xlab="k(v)", ylab="E[k(v)]", cex = 2, cex.lab=3, cex.axis=2.5, cex.main=3, lwd=2, main="Uncertain Inputs for k", ylim=c(-1,12))


ES_Special( fx = kvu, 
            Efx = kvu_BLUI$EfX, 
            Varfx = kvu_BLUI$VarfX, 
  xlab="h(z)", 
  ylab="E[h(z)]",
  main = "", 
  xlim = c(0,10),
  ylim = c(-1,12), 
            name = "UIBLE_for_k_30" )



==> Arxiv version 3 - UI Paper 09.05.23/R_Code_and_Figures/1D_Network_Example_Uneven_points.R <==
### 1D Network Example - equal points ###

# par(mfrow=c(3,3), mar = c(7,6,4,2))

n_points_k <- 30
n_points_l <- 30
n_points_h2 <- n_points_g <- n_points_f <- 8
n_test <- 100
n_test_g <- 100

# The functions.

f <- function(x){
  
  fx <- 0.2*x + cos(x)
  
}

g <- function(z){
  
  gz <- exp(z/2) - sin(5*z)
  
}

h_1 <- function(x){
  
  hx <- g(f(x))
  
}

h_2 <- function(y){
  
  sqrt(abs(y^3)) - 1.6^y
  
}

l <- function(w){
  
  w[1]*w[3] + w[2]/w[3] + 0.6*cos(w[1] + w[2])
  
}

k <- function(v){
  
  l( c( h_1(v[1]), h_2(v[2]), v[3] ) )  
  
}

# For a fair comparison the same number of model runs should be used to train the emulators for each individual model 
# as are used to train the single emulator for the whole chain.

vv <- data.frame(CompDes_MLH(m = n_points_k, d = 3, niter=10000, rect=matrix(c(0,10,-4,6,1,2.5), byrow = TRUE, ncol = 2), plot_best_iterations = FALSE)$Dx_best)
dimnames(vv)[[2]] <- c("V1", "V2", "V3")
kvv <- apply(vv, 1, k)

vu <- data.frame(CompDes_MLH(m = n_test, d = 3, niter=1000, rect=matrix(c(0,10,-4,6,1,2.5), byrow = TRUE, ncol = 2), plot_best_iterations = FALSE)$Dx_best)
dimnames(vu)[[2]] <- c("V1", "V2", "V3")
kvu <- apply(vu, 1, k)

# First the emulator for f.

# Training points.
xv <- data.frame(seq(0, 10, length=n_points_f))      # set of points we run simulator
dimnames(xv)[2] <- c("X1")
fxv <- sapply(xv[,1], f)   # D

Emulator_components_f <- emulate(x = xv,
                                 fx = fxv,
                                 active_variables = "all",
                                 parameter_selection = "LOOCV",
                                 theta_method = "Brent",
                                 theta_lower = 0.0002,
                                 theta_upper = 10,
                                 s2_method = "Brent",
                                 s2_lower = 0.0002,
                                 s2_upper = 10,
                                 MFP_order = 1,
                                 delta = 0.000001)

# xu <- data.frame(seq(0, 10, length=n_test_g))
# dimnames(xu)[2] <- c("X1")
# fxu <- sapply(xu[,1], f)
# 
# fxu_BL <- predict.emulate(x = xu,
#                           object = Emulator_components_f)
# 
# # Plot_1DEmulator(x = xu[,1], Efx = fxu_BL$Efx, fxu_BL$Varfx, fx = fxu,
# #                lwd_E = 3, xv = xv[,1], fxv = fxv, cex.lab=3, cex.axis=2.5, cex.main=3, xlim=c(0,10), ylim=c(-1, 3.5), cex = 3, main="Emulator of f", xlab = "x", ylab = "f(x)")
# Plot_EmulatorVsSimulator(fx = fxu, Efx = fxu_BL$Efx, Varfx = fxu_BL$Varfx, xlab="f(v)", ylab="E[f(v)]", cex = 2, cex.lab=3, cex.axis=2.5, cex.main=3, lwd=2, main="Emulator of f", ylim=c(-0.5,2.5))


vu1 <- data.frame(vu[,1])     # set of points we run simulator
dimnames(vu1)[2] <- c("X1")
fvu1 <- sapply(vu1[,1], f) 

fvu1_BL <- predict.emulate(x = vu1,
                           object = Emulator_components_f)

Plot_EmulatorVsSimulator(fx = fvu1, Efx = fvu1_BL$Efx, Varfx = fvu1_BL$Varfx, xlab="f(v)", ylab="E[f(v)]", cex = 2, cex.lab=3, cex.axis=2.5, cex.main=3, lwd=2, main="Emulator of f", ylim=c(-0.5,2.5))

ES_Special( fx = fvu1, 
            Efx = fvu1_BL$Efx, 
            Varfx = fvu1_BL$Varfx, 
  xlab = expression("f"^1*"(x)"), 
  ylab = expression("E[f"^1*"(x)]"), 
  main = "", 
  ylim = c(-0.5,2.5), 
            name = "DE_of_f_8" )

# g

zu <- data.frame(seq(-0.5, 2.5, length=n_test_g))
dimnames(zu)[2] <- c("Z1")
gzu <- g(zu[,1])

zv <- data.frame(seq(-0.5, 2.5, length=n_points_g))      # set of points we run simulator
dimnames(zv)[2] <- c("Z1")
gzv <- g(zv[,1])

Emulator_components_g <- Emulation_UBLEComponentGeneration(x = zv,
                                                           fx = gzv,
                                                           active_variables = "all",
                                                           parameter_selection = "LOOCV",
                                                           theta_method = "Brent",
                                                           theta_lower = 0.0002,
                                                           theta_upper = 10,
                                                           s2_method = "Brent",
                                                           s2_lower = 0.0002,
                                                           s2_upper = 10,
                                                           MFP_order = 1,
                                                           delta = 0.000001)

# Having a goosey at the emulator for g by itself using some diagnostic points.
gzu_BL <- Emulation_UBLERun(x = zu,
                            object = Emulator_components_g)

# Plot_1DEmulator(x = zu[,1], Efx = gzu_BL$Efx, Varfx = gzu_BL$Varfx, fx = gzu, xv = zv[,1], fxv = gzv,
#                 lwd_E = 3, cex = 3, cex.lab=3, cex.axis=2.5, cex.main=3, ylim = c(0, 4.5), main="Emulator of g", xlab = "z", ylab = "g(z)")
Plot_EmulatorVsSimulator(fx = gzu, Efx = gzu_BL$Efx, Varfx = gzu_BL$Varfx, xlab="g(z)", ylab="E[g(z)]", cex = 2, cex.lab=3, cex.axis=2.5, cex.main=3, lwd=2, main="Emulator of g", ylim=c(0,4.5))

ES_Special( fx = gzu, 
            Efx = gzu_BL$Efx, 
            Varfx = gzu_BL$Varfx, 
  xlab = expression("f"^2*"(x)"), 
  ylab = expression("E[f"^2*"(x)]"),
  main = "", 
  ylim = c(0,4.5), 
            name = "DE_of_g_8" )


# 
# h2

# We now emulate h2, using the training points vv2.

vu2 <- data.frame(vu[,2])
dimnames(vu2)[2] <- c("Y1")
h2vu2 <- sapply(vu2[,1], h_2)

# Training points.
yv <- data.frame(seq(-4, 6, length=n_points_h2))     # set of points we run simulator
dimnames(yv)[2] <- c("Y1")
h2yv <- sapply(yv[,1], h_2)

Emulator_components_h2 <- Emulation_UBLEComponentGeneration(x = yv,
                                                            fx = h2yv,
                                                            active_variables = "all",
                                                            parameter_selection = "LOOCV",
                                                            theta_method = "Brent",
                                                            theta_lower = 0.0002,
                                                            theta_upper = 10,
                                                            s2_method = "Brent",
                                                            s2_lower = 0.0002,
                                                            s2_upper = 10,
                                                            MFP_order = 1,
                                                            delta = 0.000001)

h2vu2_BL <- Emulation_UBLERun(object = Emulator_components_h2,
                              x = vu2)

Plot_EmulatorVsSimulator(fx = h2vu2, Efx = h2vu2_BL$Efx, Varfx = h2vu2_BL$Varfx, xlab="h2(v)", ylab="E[h2(v)]", cex = 2, cex.lab=3, cex.axis=2.5, cex.main=3, lwd=2, main="Emulator of h2", ylim=c(-2,8))

ES_Special( fx = h2vu2, 
            Efx = h2vu2_BL$Efx, 
            Varfx = h2vu2_BL$Varfx, 
  xlab = expression("f"^3*"(x)"), 
  ylab = expression("E[f"^3*"(x)]"),
  main = "", 
  ylim = c(-2,8), 
            name = "DE_of_h2_8" )

# yu <- data.frame(seq(-4, 6, length=n_test_g))
# dimnames(yu)[2] <- c("X1")
# h2yu <- sapply(yu[,1], h_2)
# 
# h2yu_BL <- predict.emulate(x = yu,
#                           object = Emulator_components_h2)
# 
# Plot_1DEmulator(x = yu[,1], Efx = h2yu_BL$Efx, h2yu_BL$Varfx, fx = h2yu,
#                 lwd_E = 3, xv = yv[,1], fxv = h2yv, cex.lab=3, cex.axis=2.5, cex.main=3, xlim=c(-4,6), cex = 3, main="Emulator of h2", xlab = "x", ylab = "f(x)")
# 
# # l

wv <- data.frame(CompDes_MLH(m = n_points_l, d = 3, niter=10000, rect=matrix(c(0,4,-2,8,1,2.5), byrow = TRUE, ncol = 2), plot_best_iterations = FALSE)$Dx_best)
dimnames(wv)[[2]] <- c("W1", "W2", "W3")
lwv <- apply(wv, 1, l)

wu <- data.frame(CompDes_MLH(m = n_test, d = 3, niter=1000, rect=matrix(c(0,4,-2,8,1,2.5), byrow = TRUE, ncol = 2), plot_best_iterations = FALSE)$Dx_best)
dimnames(wu)[[2]] <- c("W1", "W2", "W3")
lwu <- apply(wu, 1, l)

Emulator_components_l <- Emulation_UBLEComponentGeneration(x = wv,
                                                           fx = lwv,
                                                           active_variables = "all",
                                                           parameter_selection = "ML",
                                                           s2_method = "Brent",
                                                           s2_lower = 0.0002,
                                                           s2_upper = 10,
                                                           MFP_order = 1,
                                                           delta = 0.000001)

lwu_BL <- Emulation_UBLERun(x = wu, 
                            object = Emulator_components_l)

# Plot_EmulatorVsSimulator(fx = lwu, Efx = lwu_BL$Efx, Varfx = lwu_BL$Varfx, xlab="l(w)", ylab="E[l(w)]", cex = 2, cex.lab=3, cex.axis=2.5, cex.main=3, lwd=2, main="Emulator of l", ylim=c(-1,13))
# 
# ES_Special( fx = lwu, 
#             Efx = lwu_BL$Efx, 
#             Varfx = lwu_BL$Varfx, 
#             xlab="l(w)", 
#             ylab="E[l(w)]",
#             main = "DE of l", 
#             ylim = c(-1,13), 
#             name = "DE_of_l_30" )

# Method 1: direct emulation of k.

Emulator_components_k <- Emulation_UBLEComponentGeneration(x = vv,
                                                           fx = kvv,
                                                           active_variables = "all",
                                                           parameter_selection = "ML",
                                                           s2_method = "Brent",
                                                           s2_lower = 0.0002,
                                                           s2_upper = 10,
                                                           MFP_order = 1,
                                                           delta = 0.000001)

kvu_BL <- Emulation_UBLERun(x = vu, 
                            object = Emulator_components_k)

Plot_EmulatorVsSimulator(fx = kvu, Efx = kvu_BL$Efx, Varfx = kvu_BL$Varfx, xlab="k(v)", ylab="E[k(v)]", cex = 2, cex.lab=3, cex.axis=2.5, cex.main=3, lwd=2, main="Direct Emulator for k", ylim=c(-1,12))


# Compare with a direct emulator for k constucted with a much larger training set of points.

n_points_kmp <- 120
vvmp <- data.frame(CompDes_MLH(m = n_points_kmp, d = 3, niter=10000, rect=matrix(c(0,10,-4,6,1,2.5), byrow = TRUE, ncol = 2), plot_best_iterations = FALSE)$Dx_best)
dimnames(vvmp)[[2]] <- c("V1", "V2", "V3")
kvvmp <- apply(vvmp, 1, k)

Emulator_components_kmp <- Emulation_UBLEComponentGeneration(x = vvmp,
                                                             fx = kvvmp,
                                                             active_variables = "all",
                                                             parameter_selection = "ML",
                                                             s2_method = "Brent",
                                                             s2_lower = 0.0002,
                                                             s2_upper = 10,
                                                             MFP_order = 1,
                                                             delta = 0.000001)

kvu_BLmp <- Emulation_UBLERun(x = vu, 
                              object = Emulator_components_kmp)

Plot_EmulatorVsSimulator(fx = kvu, Efx = kvu_BLmp$Efx, Varfx = kvu_BLmp$Varfx, xlab="k(v)", ylab="E[k(v)]", cex = 2, cex.lab=3, cex.axis=2.5, cex.main=3, lwd=2, main="Direct Emulator for k", ylim=c(-1,12))

ES_Special( fx = kvu, 
  Efx = kvu_BLmp$Efx, 
  Varfx = kvu_BLmp$Varfx, 
  xlab="h(z)", 
  ylab="E[h(z)]",
  main = "", 
  xlim = c(0,10),
  ylim = c(-1,12), 
  name = "DE_of_k_120" )

# Method 2a: sampling approach.

# A) Emulate g using the uncertain output of f (note that with this number of training points it is practically certain - but 
# that just demonstrates the advantage of using chained emulators.)

h1vu1_BLsamp <- Emulation_BLESampling(Efx = fvu1_BL$Efx,
                                      Varfx = fvu1_BL$Varfx,
                                      CG = Emulator_components_g,
                                      sampling_function = "normal")

# diagnostics involve evaluating h_1.

h1vu1 <- sapply(vu1[,1], h_1)

Plot_EmulatorVsSimulator(fx = h1vu1, Efx = h1vu1_BLsamp$Ehx_hat, Varfx = h1vu1_BLsamp$Varhx_hat, xlab="h1(v)", ylab="E[h1(v)]", cex = 2, cex.lab=3, cex.axis=2.5, cex.main=3, lwd=2, main="Sampling approach for h1", ylim=c(0,4))

ES_Special( fx = h1vu1, 
            Efx = h1vu1_BLsamp$Ehx_hat, 
            Varfx = h1vu1_BLsamp$Varhx_hat, 
  xlab = expression("f"^2*"(f"^1*"(x))"), 
  ylab = expression("E[f"^2*"(f"^1*"(x))]"),
  main = "", 
  ylim = c(-0.5,4.5), 
            name = "ENS_for_h1_8_normal" )


# B) Now we need to use the uncertain outputs of h_1 and h_2 in l.

E_wu <- cbind( h1vu1_BLsamp$Ehx_hat, h2vu2_BL$Efx, vu[,3] )
Var_wu <- cbind( h1vu1_BLsamp$Varhx_hat, h2vu2_BL$Varfx, rep(0, 100))

kvu_BLsamp <- Emulation_BLESampling(Efx = E_wu,
                                    Varfx = Var_wu,
                                    CG = Emulator_components_l,
                                    sampling_function = "normal")

Plot_EmulatorVsSimulator(fx = kvu, Efx = kvu_BLsamp$Ehx_hat, Varfx = kvu_BLsamp$Varhx_hat, xlab="k(v)", ylab="E[k(v)]", cex = 2, cex.lab=3, cex.axis=2.5, cex.main=3, lwd=2, main="SA for k - normal", ylim=c(-1,12))

ES_Special( fx = kvu, 
  Efx = kvu_BLsamp$Ehx_hat, 
  Varfx = kvu_BLsamp$Varhx_hat, 
  xlab="h(z)", 
  ylab="E[h(z)]",
  main = "", 
  xlim = c(0,10),
  ylim = c(-1,12), 
  name = "ENS_for_k_mixed_normal" )

# Method 2b: sampling approach.

# A) Emulate g using the uncertain output of f (note that with this number of training points it is practically certain - but 
# that just demonstrates the advantage of using chained emulators.)

h1vu1_BLsampU <- Emulation_BLESampling(Efx = fvu1_BL$Efx,
                                      Varfx = fvu1_BL$Varfx,
                                      CG = Emulator_components_g,
                                      sampling_function = "uniform")

# diagnostics involve evaluating h_1.

# h1vu1 <- sapply(vu1[,1], h_1)

Plot_EmulatorVsSimulator(fx = h1vu1, Efx = h1vu1_BLsamp$Ehx_hat, Varfx = h1vu1_BLsamp$Varhx_hat, xlab="h1(v)", ylab="E[h1(v)]", cex = 2, cex.lab=3, cex.axis=2.5, cex.main=3, lwd=2, main="Sampling approach for h1", ylim=c(0,4))

ES_Special( fx = h1vu1, 
            Efx = h1vu1_BLsamp$Ehx_hat, 
            Varfx = h1vu1_BLsamp$Varhx_hat, 
  xlab = expression("f"^2*"(f"^1*"(x))"), 
  ylab = expression("E[f"^2*"(f"^1*"(x))]"),
  main = "", 
  ylim = c(-0.5,4.5), 
            name = "ENS_for_h1_8_uniform" )

# B) Now we need to use the uncertain outputs of h_1 and h_2 in l.

E_wuU <- cbind( h1vu1_BLsampU$Ehx_hat, h2vu2_BL$Efx, vu[,3] )
Var_wuU <- cbind( h1vu1_BLsampU$Varhx_hat, h2vu2_BL$Varfx, rep(0, 100))

kvu_BLsampU <- Emulation_BLESampling(Efx = E_wuU,
                                    Varfx = Var_wuU,
                                    CG = Emulator_components_l,
                                    sampling_function = "uniform")

Plot_EmulatorVsSimulator(fx = kvu, Efx = kvu_BLsampU$Ehx_hat, Varfx = kvu_BLsampU$Varhx_hat, xlab="k(v)", ylab="E[k(v)]", cex = 2, cex.lab=3, cex.axis=2.5, cex.main=3, lwd=2, main="SA for k - uniform", ylim=c(-1,12))

ES_Special( fx = kvu, 
            Efx = kvu_BLsampU$Ehx_hat, 
            Varfx = kvu_BLsampU$Varhx_hat, 
  xlab="h(z)", 
  ylab="E[h(z)]",
  main = "",
  xlim = c(0,10),
  ylim = c(-1,12), 
            name = "ENS_for_k_mixed_uniform" )

# Method 3: Uncertain inputs approach.

# A) Emulate g using the UI approach.

h1vu1_BLUI <- Emulation_UBLERunUI(E_X = fvu1_BL$Efx,
                                  Var_X = fvu1_BL$Varfx,
                                  CG = Emulator_components_g)

Plot_EmulatorVsSimulator(fx = h1vu1, Efx = h1vu1_BLUI$EfX, Varfx = h1vu1_BLUI$VarfX, xlab="h1(v)", ylab="E[h1(v)]", cex = 2, cex.lab=3, cex.axis=2.5, cex.main=3, lwd=2, main="Uncertain Inputs for h1", ylim=c(0,4))

ES_Special( fx = h1vu1, 
            Efx = h1vu1_BLUI$EfX, 
            Varfx = h1vu1_BLUI$VarfX, 
  xlab = expression("f"^2*"(f"^1*"(x))"), 
  ylab = expression("E[f"^2*"(f"^1*"(x))]"),
  main = "", 
  ylim = c(-0.5,4.5),
            name = "UIBLE_for_h1_8" )

# B) Emulate l using the UI approach.

E_wu_ui <- cbind( h1vu1_BLUI$EfX, h2vu2_BL$Efx, vu[,3] )
Var_wu_ui <- cbind( h1vu1_BLUI$VarfX, h2vu2_BL$Varfx, rep(0, 100))

kvu_BLUI <- Emulation_UBLERunUI(E_X = E_wu_ui,
                                Var_X = Var_wu_ui,
                                CG = Emulator_components_l)

Plot_EmulatorVsSimulator(fx = kvu, Efx = kvu_BLUI$EfX, Varfx = kvu_BLUI$VarfX, xlab="k(v)", ylab="E[k(v)]", cex = 2, cex.lab=3, cex.axis=2.5, cex.main=3, lwd=2, main="Uncertain Inputs for k", ylim=c(-1,12))

ES_Special( fx = kvu, 
            Efx = kvu_BLUI$EfX, 
            Varfx = kvu_BLUI$VarfX, 
  xlab="h(z)", 
  ylab="E[h(z)]",
  main = "", 
  xlim = c(0,10),
  ylim = c(-1,12), 
            name = "UIBLE_for_k_mixed" )



==> Arxiv version 3 - UI Paper 09.05.23/R_Code_and_Figures/Dispersion_Dose-Response_example.R <==
### Dispersion Dose-Response Example ###

load( file = "DDR2.rdata" )

par(mfrow=c(2,3), mar=c(7,6,5,2))

# f

xv <- data.frame(xv)
log_fxv <- log(fxv + 1)

Emulator_components_f <- Emulation_UBLEComponentGeneration(x = xv, 
                                                           fx = log_fxv,
                                                           active_variables = "all",
                                                           parameter_selection = "ML",
                                                           s2_method = "Brent",
                                                           s2_lower = 0.0002,
                                                           s2_upper = 100,
                                                           MFP_order = 2,
                                                           delta = 0.000001)

xu <- data.frame(xu)

fxu_BL <- Emulation_UBLERun(x = xu, 
                            object = Emulator_components_f)

Plot_EmulatorVsSimulator(fx = log_fxu, Efx = fxu_BL$Efx, Varfx = fxu_BL$Varfx, xlab=expression("f"^1*"(x)"), ylab=expression("E[f"^1*"(x)]"), cex = 2, cex.lab=2, cex.axis=2, cex.main=2, lwd=2, main="Emulator-Simulator Plot for f")

DDR_ES_Special( fx = log_fxu, 
                Efx = fxu_BL$Efx, 
                Varfx = fxu_BL$Varfx, 
                xlab = expression("f"^1*"(x)"), 
                ylab = expression("E[f"^1*"(x)]"),
                main = "", 
                ylim = c(-1, 10), 
                name = "DE_for_f_DDR" )

# g

zv_transformed <- data.frame(log(exp(zv_descaled) + 1)[,1])
dimnames(zv_transformed)[2] <- "Z1"

Emulator_components_g <- Emulation_UBLEComponentGeneration(x = zv_transformed, 
                                                           fx = gzv,
                                                           active_variables = "all",
                                                           parameter_selection = "ML",
                                                           theta_method = "Brent",
                                                           theta_lower = 0.0002,
                                                           theta_upper = 10,
                                                           s2_method = "Brent",
                                                           s2_lower = 0.0002,
                                                           s2_upper = 100,
                                                           MFP_order = 1,
                                                           delta = 0.000001)

zu_test <- data.frame(log(exp(zu_descaled) + 1)[,1])
dimnames(zu_test)[2] <- "Z1"

gzu_BL <- Emulation_UBLERun(x = zu_test, 
                            object = Emulator_components_g)

Plot_EmulatorVsSimulator(fx = gzu, Efx = gzu_BL$Efx, Varfx = gzu_BL$Varfx, xlab="g(z)", ylab="E[g(z)]", cex = 2, cex.lab=2, cex.axis=2, cex.main=2, lwd=2, main="Emulator-Simulator Plot for g")

DDR_ES_Special( fx = gzu, 
                Efx = gzu_BL$Efx, 
                Varfx = gzu_BL$Varfx, 
                xlab = expression("f"^2*"(x)"), 
                ylab = expression("E[f"^2*"(x)]"),
                main = "", 
                ylim = c(-0.1,0.5), 
                name = "DE_for_g_DDR" )

# h - direct emulator

Emulator_components_h <- Emulation_UBLEComponentGeneration(x = xv,
                                                           fx = hxv,
                                                           active_variables = "all",
                                                           parameter_selection = "ML",
                                                           s2_method = "Brent",
                                                           s2_lower = 0.0002,
                                                           s2_upper = 100,
                                                           MFP_order = 2,
                                                           delta = 0.000001)

hxu_BL <- Emulation_UBLERun(x = xu, 
                            object = Emulator_components_h)

Plot_EmulatorVsSimulator(fx = hxu, Efx = hxu_BL$Efx, Varfx = hxu_BL$Varfx, xlab="h(x)", ylab="E[h(x)]", cex = 2, cex.lab=2, cex.axis=2, cex.main=2, lwd=2, main="Direct", ylim=c(-0.1,0.5))

DDR_ES_Special( fx = hxu, 
                Efx = hxu_BL$Efx, 
                Varfx = hxu_BL$Varfx, 
                xlab="h(z)", 
                ylab="E[h(z)]",
                main = "", 
                ylim = c(-0.1, 0.5), 
                name = "DE_for_h_DDR" )

# h with sampling scheme - normal distribution

gzu_BL <- Emulation_BLESampling(Efx = fxu_BL$Efx, 
                                Varfx = fxu_BL$Varfx, 
                                CG = Emulator_components_g,
                                sampling_function = "uniform")

Plot_EmulatorVsSimulator(fx = hxu, Efx = gzu_BL$Ehx_hat, Varfx = gzu_BL$Varhx_hat, xlab="h(x)", ylab="E[h(x)]", cex = 2, cex.lab=2, cex.axis=2, cex.main=2, lwd=2, main = "Sampling scheme - uniform", ylim=c(-0.1,0.5))

DDR_ES_Special( fx = hxu, 
                Efx = gzu_BL$Ehx_hat, 
                Varfx = gzu_BL$Varhx_hat, 
                xlab="h(z)", 
                ylab="E[h(z)]",
                main = "", 
                ylim = c(-0.1, 0.5), 
                name = "ENS_for_h_DDR_normal" )

# h with sampling scheme - uniform distribution

gzu_BL <- Emulation_BLESampling(Efx = fxu_BL$Efx, 
                                Varfx = fxu_BL$Varfx, 
                                CG = Emulator_components_g,
                                sampling_function = "uniform")

Plot_EmulatorVsSimulator(fx = hxu, Efx = gzu_BL$Ehx_hat, Varfx = gzu_BL$Varhx_hat, xlab="h(x)", ylab="E[h(x)]", cex = 2, cex.lab=3, cex.axis=2.5, cex.main=3, lwd=2, main = "Sampling scheme - uniform", ylim=c(-0.1,0.5))

DDR_ES_Special( fx = hxu, 
                Efx = gzu_BL$Ehx_hat, 
                Varfx = gzu_BL$Varhx_hat, 
                xlab="h(z)", 
                ylab="E[h(z)]",
                main = "", 
                ylim = c(-0.1, 0.5), 
                name = "ENS_for_h_DDR_uniform" )

# h with uncertain inputs scheme

gzu_BL <- Emulation_UBLERunUI(E_X = as.vector(fxu_BL$Efx),
                              Var_X = as.vector(fxu_BL$Varfx), 
                              CG = Emulator_components_g)

Plot_EmulatorVsSimulator(fx = hxu, Efx = gzu_BL$EfX, Varfx = gzu_BL$VarfX, xlab="h(x)", ylab="E[h(x)]", cex = 2, cex.lab=2, cex.axis=2, cex.main=2, lwd=2, main = "Uncertain Inputs", ylim=c(-0.1,0.5))

DDR_ES_Special( fx = hxu, 
                Efx = gzu_BL$EfX, 
                Varfx = gzu_BL$VarfX, 
                xlab="h(z)", 
                ylab="E[h(z)]",
                main = "", 
                ylim = c(-0.1, 0.5), 
                name = "UIBLE_for_h_DDR" )




==> Arxiv version 3 - UI Paper 09.05.23/R_Code_and_Figures/LibrariesAndSettings.R <==
# pathFiles <- paste0(dirname(file.choose( )) )
# setwd(pathFiles)
# source('LibrariesAndSettings.R')

setwd( paste0(dirname(file.choose( )) ) )

library("deSolve")
library("DiceDesign")
library("hetGP")
library("jsonlite")
library("MASS")
library("Matrix")
library("parallel")
library("pdist")
library("pheatmap")
# library("rgl")
library("scatterplot3d")
library("sm")
library("tgp")
library("tmvtnorm")

source("ComputerDesignSourceFunctions.R")
source("CorrelationFunctionsSourceFunctions.R")
source("DiagnosticSourceFunctions.R")
source("EmulationSourceFunctions.R")
source("HistoryMatchingDesignSourceFunctions.R")
source("HistoryMatchingSourceFunctions.R")
source("KnownBoundaryEmulationSourceFunctions.R")
source("ModelSourceFunctions.R")
source("OperationSourceFunctions.R")
source("PlotSourceFunctions.R")
source("PythonSourceFunctions.R")

setwd(pathFiles)


==> Arxiv version 3 - UI Paper 09.05.23/R_Code_and_Figures/Plot_Configuration_Code.R <==
### Plot Configuration Code ###

# Set the working directory.
pathFiles <- paste0(dirname(file.choose( )) )
setwd(pathFiles)
source('LibrariesAndSettings.R')

## Emulator-Simulator Plot for Networks Example.

ES_Special <- function( fx, Efx, Varfx, xlab, ylab, main, xlim = NULL, ylim = NULL, name = main, mar = c(7,7,4,2), cex = 2, cex.lab = 3, cex.axis = 2.5, cex.main = 3, lwd = 2 ){
  
  png( filename = paste("Figures/Network_Example/", name, ".png", sep="" ) )
  
  # Plots should be 1x1 now with a margin.
  par( mfrow = c(1,1), mar = mar )
  
  Plot_EmulatorVsSimulator(fx = fx, Efx = Efx, Varfx = Varfx, xlab = "", ylab = ylab, cex = cex, cex.lab = cex.lab, cex.axis = cex.axis, cex.main = cex.main, lwd = lwd, main = main, xlim = xlim, ylim = ylim )
  
  title( xlab = xlab, cex.lab = cex.lab, cex.axis = cex.axis, mgp = c(4.5,1,0) )
  
  dev.off()
  
}

## Plot simple functions in 1D.

plot_fun <- function( x, fx, xlim, ylim, xlab, ylab, main, name = main, mar = c(7,6,4,2), type = "l", cex.lab = 2.5, cex.axis = 2, cex.main = 2.5, lwd = 3 ){
  
  png( filename = paste("Figures/Chain_Example/", name, ".png", sep="" ) )
  
  # Plots should be 1x1 now with a margin.
  par( mfrow = c(1,1), mar = mar )
  
  plot(x, fx, xlim = xlim, ylim = ylim, type = type, cex.lab = cex.lab, cex.axis = cex.axis, cex.main = cex.main, xlab = xlab, ylab = ylab, main = main, lwd = lwd )  
  
  dev.off()
  
}

## Plot emulator predictions along with simulator functions in 1D.

Em1Dplot <- function( x, Efx, Varfx, fx, main, xlim = NULL, ylim = NULL, xlab = "", ylab = "", xv = NA, fxv = NA, mar = c(7,6,4,2), name = main, col_fx = "green3", lwd_E = 3, cex = 3, cex.lab = 2.5, cex.axis = 2, cex.main = 2.5 ){
  
  png( filename = paste("Figures/Chain_Example/", name, ".png", sep="" ) )
  
  # Plots should be 1x1 now with a margin.
  par( mfrow = c(1,1), mar = mar )
  
  Plot_1DEmulator( x = x, Efx = Efx, Varfx = Varfx, fx = fx, xv = xv, fxv = fxv, col_fx = col_fx,
    lwd_E = lwd_E, cex = cex, cex.lab = cex.lab, cex.axis = cex.axis, cex.main = cex.main, xlim = xlim, ylim = ylim, main = main, xlab = xlab, ylab = ylab )
  
  dev.off()
  
}

## Emulator-Simulator Plot for DDR Example.

DDR_ES_Special <- function( fx, Efx, Varfx, xlab, ylab, main, ylim, name = main, mar = c(7,7,4,2), cex = 2, cex.lab = 3, cex.axis = 2.5, cex.main = 3, lwd = 2 ){
  
  png( filename = paste("Figures/DDR_Example/", name, ".png", sep="" ) )
  
  # Plots should be 1x1 now with a margin.
  par( mfrow = c(1,1), mar = mar, mgp = c( 3, 1, 0 ) )
  
  Plot_EmulatorVsSimulator(fx = fx, Efx = Efx, Varfx = Varfx, xlab = "", ylab = ylab, cex = cex, cex.lab = cex.lab, cex.axis = cex.axis, cex.main = cex.main, lwd = lwd, main = main, ylim = ylim )
  
  title( xlab = xlab, cex.lab = cex.lab, cex.axis = cex.axis, mgp = c(4.5,1,0) )
  
  dev.off()
  
}

## To generate all plots for the paper.
source( "1D_Example_Direct_R_code.r" )
source( "1D_Example_sampling_R_code.r" )
source( "1D_Example_Uncertain_Input.r" )
source( "1D_Network_Example_Equal_points.r" )
source( "1D_Network_Example_Uneven_points.r" )
source( "Dispersion_Dose-Response_example.r" )









==> R_Code_and_Figures/1D_Example_Direct_R_code.R <==
# # Set up the plot
# par(mfrow=c(1,3))
# par(mar=c(7,6,5,2))

# Example Functions f(x), g(z), h(x)=g(f(x))

f <- function(x){
  
  fx <- 0.2*x + cos(x)
  
}

g <- function(z){
  
  gz <- exp(z/2) - sin(5*z)
  
}

h <- function(x){
  
  hx <- g(f(x))
  
}

xu <- data.frame(seq(0, 10, length=1000))
dimnames(xu)[2] <- c("X1")
fxu <- sapply(xu[,1], f)

hxu <- sapply(xu[,1], h)

zu <- data.frame(seq(-0.5, 2.5, length=1000))
dimnames(zu)[2] <- c("Z1")
gzu <- g(zu[,1])

plot(xu[,1], fxu, type="l", cex.lab=2.5, cex.axis=2, cex.main=2.5, xlim=c(0,10), ylim=c(-1, 3.5), xlab="x", ylab="f(x)", main="Simulator f", lwd=3)       # true function
plot(x=zu[,1], gzu, type="l", cex.lab=2.5, cex.axis=2, cex.main=2.5, xlim=c(-0.5, 2.5), ylim=c(0, 4.5), xlab="z", ylab="g(z)", main="Simulator g", lwd=3)       # true function
plot(xu[,1], hxu, type="l", cex.lab=2.5, cex.axis=2, cex.main=2.5, xlim=c(0,10), ylim=c(0, 4.5), xlab="x", ylab="h(x)", main="Simulator h", lwd=3)       # true function

plot_fun( x = xu[,1], fx = fxu, xlim = c(0,10), ylim = c(-1, 3.5), xlab = "x", ylab = "f(x)", main = "f" )
plot_fun( x = zu[,1], fx = gzu, xlim = c(-0.5, 2.5), ylim = c(0, 4.5), xlab = "z", ylab = "g(z)", main = "g" )
plot_fun( x = xu[,1], fx = hxu, xlim = c(0,10), ylim = c(0, 4.5), xlab = "x", ylab = "h(x)", main = "h" )

# Parameters
npoints_h <- 8
delta <- 0.000001

# Training points.
xv <- data.frame(seq(0, 10, length=npoints_h)) 

hxv <- sapply(xv[,1], h)

Emulator_components_h <- Emulation_UBLEComponentGeneration(x = xv,
                                                           fx = hxv,
                                                           active_variables = "all",
                                                           parameter_selection = "LOOCV",
                                                           theta_method = "Brent",
                                                           theta_lower = 0.0002,
                                                           theta_upper = 10,
                                                           s2_method = "Brent",
                                                           s2_lower = 0.0002,
                                                           s2_upper = 10,
                                                           MFP_order = 1,
                                                           delta = 0.000001)

hxu_BL <- Emulation_UBLERun(object = Emulator_components_h,
                            x = xu)

Plot_1DEmulator(x = xu[,1], Efx = hxu_BL$Efx, Varfx = hxu_BL$Varfx, fx = hxu, xv = xv[,1], fxv = hxv, col_fx = "green3",
                lwd_E = 3, cex = 3, cex.lab=2.5, cex.axis=2, cex.main=2.5, ylim = c(0, 4.5), main="Emulator of h", xlab = "x", ylab = "h(x)")

Em1Dplot( x = xu[,1], Efx = hxu_BL$Efx, Varfx = hxu_BL$Varfx, fx = hxu, xv = xv[,1], fxv = hxv, ylim = c(-1, 5.5), main="", xlab = "z", ylab = "h(z)", name = "DE_of_h_1D" )



==> R_Code_and_Figures/1D_Example_Uncertain_Input.R <==
# Set up the plot
par(mfrow=c(1,1))
par(mar=c(7,5,5,2))

# Example Functions f(x), g(z), h(x)=g(f(x))

f <- function(x){
  
  fx <- 0.2*x + cos(x)
  
}

g <- function(z){
  
  gz <- exp(z/2) - sin(5*z)
  
}

h <- function(x){
  
  hx <- g(f(x))
  
}

xu <- data.frame(seq(0, 10, length=1000))
dimnames(xu)[2] <- c("X1")
fxu <- sapply(xu[,1], f)

hxu <- sapply(xu[,1], h)

# Construct an emulator for f.

# Parameters
npoints_f <- 8
delta <- 0.000001

# Training points.
xv <- data.frame(seq(0, 10, length=npoints_f))      # set of points we run simulator
# xv <- data.frame(c( 0, 0.2, 0.5, 1, 1.7, 3, 5, 7, 10))
dimnames(xv)[2] <- c("X1")
# xv <- runif(npoints_f, 0, 10)
fxv <- sapply(xv[,1], f)   # D

Emulator_components_f <- emulate(x = xv,
                                 fx = fxv,
                                 active_variables = "all",
                                 parameter_selection = "LOOCV",
                                 theta_method = "Brent",
                                 theta_lower = 0.0002,
                                 theta_upper = 10,
                                 s2_method = "Brent",
                                 s2_lower = 0.0002,
                                 s2_upper = 10,
                                 MFP_order = 1,
                                 delta = 0.000001)

fxu_BL <- predict.emulate(x = xu,
                          object = Emulator_components_f)

zu <- data.frame(seq(-0.5, 2.5, length=1000))
dimnames(zu)[2] <- c("Z1")
gzu <- g(zu[,1])

npoints_g <- 8

# Training points.
zv <- data.frame(seq(-0.5, 2.5, length=npoints_g))      # set of points we run simulator
dimnames(zv)[2] <- c("Z1")
# zv <- runif(npoints_g, -0.5, 2.5)
gzv <- g(zv[,1])

Emulator_components_g <- Emulation_UBLEComponentGeneration(x = zv,
                                                           fx = gzv,
                                                           active_variables = "all",
                                                           parameter_selection = "LOOCV",
                                                           theta_method = "Brent",
                                                           theta_lower = 0.0002,
                                                           theta_upper = 10,
                                                           s2_method = "Brent",
                                                           s2_lower = 0.0002,
                                                           s2_upper = 10,
                                                           MFP_order = 1,
                                                           delta = 0.000001)


gzu_BL <- Emulation_UBLERunUI(E_X = as.vector(fxu_BL$Efx),
                              Var_X = as.vector(fxu_BL$Varfx),
                              CG = Emulator_components_g)

Plot_1DEmulator(x = xu[,1], Efx = gzu_BL$EfX, Varfx = gzu_BL$VarfX, fx = hxu,
                lwd_E = 2, cex = 2, cex.lab=2, cex.axis=1.5, cex.main=1.3, ylim = c(0, 4.5), main="", xlab = "x", ylab = "h(x)")

Em1Dplot( x = xu[,1], Efx = gzu_BL$EfX, Varfx = gzu_BL$VarfX, fx = hxu, ylim = hylim, main="", xlab = "z", ylab = "h(z)", name = "UIBLE_for_h_1D" )



==> R_Code_and_Figures/1D_Example_sampling_R_code.R <==
# Set the working directory.
# pathFiles <- paste0(dirname(file.choose( )) )
# setwd(pathFiles)
# source('LibrariesAndSettings.R')

# Set up the plot
par(mfrow=c(2,3))
par(mar=c(7,6,5,2))
hylim = c(-1, 5.5 )

# Example Functions f(x), g(z), h(x)=g(f(x))

f <- function(x){
  
  fx <- 0.2*x + cos(x)
  
}

g <- function(z){
  
  gz <- exp(z/2) - sin(5*z)
  
}

h <- function(x){
  
  hx <- g(f(x))
  
}

xu <- data.frame(seq(0, 10, length=1000))
dimnames(xu)[2] <- c("X1")
fxu <- sapply(xu[,1], f)

hxu <- sapply(xu[,1], h)

# Construct an emulator for f.

# Parameters
npoints_f <- 8
delta <- 0.000001

# Training points.
xv <- data.frame(seq(0, 10, length=npoints_f))      # set of points we run simulator
# xv <- data.frame(c( 0, 0.2, 0.5, 1, 1.7, 3, 5, 7, 10))
dimnames(xv)[2] <- c("X1")
# xv <- runif(npoints_f, 0, 10)
fxv <- sapply(xv[,1], f)   # D

Emulator_components_f <- emulate(x = xv,
                                 fx = fxv,
                                 active_variables = "all",
                                 parameter_selection = "LOOCV",
                                 theta_method = "Brent",
                                 theta_lower = 0.0002,
                                 theta_upper = 10,
                                 s2_method = "Brent",
                                 s2_lower = 0.0002,
                                 s2_upper = 10,
                                 MFP_order = 1,
                                 delta = 0.000001)

fxu_BL <- predict.emulate(x = xu,
                          object = Emulator_components_f)

Plot_1DEmulator(x = xu[,1], Efx = fxu_BL$Efx, fxu_BL$Varfx, fx = fxu, col_fx = "green3",
                lwd_E = 3, xv = xv[,1], fxv = fxv, cex.lab=2.5, cex.axis=2, cex.main=2.5, xlim=c(0,10), ylim=c(-1, 3.5), cex = 3, main="Emulator of f", xlab = "x", ylab = "f(x)")

Em1Dplot( x = xu[,1], Efx = fxu_BL$Efx, Varfx = fxu_BL$Varfx, fx = fxu, xv = xv[,1], fxv = fxv, ylim = c(-1, 3), main="", xlab = "x", ylab = expression( "f"^1*"(x)" ), name = "DE_of_f_1D" )

# Now for g

zu <- data.frame(seq(-0.5, 2.5, length=1000))
dimnames(zu)[2] <- c("Z1")
gzu <- g(zu[,1])

npoints_g <- 8

# Training points.
zv <- data.frame(seq(-0.5, 2.5, length=npoints_g))      # set of points we run simulator
dimnames(zv)[2] <- c("Z1")
# zv <- runif(npoints_g, -0.5, 2.5)
gzv <- g(zv[,1])

Emulator_components_g <- Emulation_UBLEComponentGeneration(x = zv,
                                                           fx = gzv,
                                                           active_variables = "all",
                                                           parameter_selection = "LOOCV",
                                                           theta_method = "Brent",
                                                           theta_lower = 0.0002,
                                                           theta_upper = 10,
                                                           s2_method = "Brent",
                                                           s2_lower = 0.0002,
                                                           s2_upper = 10,
                                                           MFP_order = 1,
                                                           delta = 0.000001)

gzu_BL <- Emulation_UBLERun(x = zu,
                            object = Emulator_components_g)

Plot_1DEmulator(x = zu[,1], Efx = gzu_BL$Efx, Varfx = gzu_BL$Varfx, fx = gzu, xv = zv[,1], fxv = gzv, col_fx="green3",
                lwd_E = 3, cex = 3, cex.lab=2.5, cex.axis=2, cex.main=2.5, ylim = c(0, 4.5), main="Emulator of g", xlab = "z", ylab = "g(z)")

Em1Dplot( x = zu[,1], Efx = gzu_BL$Efx, Varfx = gzu_BL$Varfx, fx = gzu, xv = zv[,1], fxv = gzv, ylim = hylim, main="", xlab = "x", ylab = expression( "f"^2*"(x)" ), name = "DE_of_g_1D" )

# Sampling method: normal

gzu_BL <- Emulation_BLESampling(Efx = fxu_BL$Efx,
                                Varfx = fxu_BL$Varfx,
                                CG = Emulator_components_g,
                                sampling_function = "normal",
                                n_samples = 100)

Plot_1DEmulator(x = xu[,1], Efx = gzu_BL$Ehx_hat, Varfx = gzu_BL$Varhx_hat, fx = hxu, col_fx="green3",
                lwd_E = 3, cex = 3, cex.lab=2.5, cex.axis=2, cex.main=2.5, ylim = c(0, 4.5), main="Sampling method: normal", xlab = "x", ylab = "h(x)")

Em1Dplot( x = xu[,1], Efx = gzu_BL$Ehx_hat, Varfx = gzu_BL$Varhx_hat, fx = hxu, ylim = hylim, main="", xlab = "z", ylab = "h(z)", name = "ENS_for_h_1D_normal" )

# Sampling method: uniform

gzu_BL <- Emulation_BLESampling(Efx = fxu_BL$Efx,
                                Varfx = fxu_BL$Varfx,
                                CG = Emulator_components_g,
                                sampling_function = "uniform",
                                n_samples = 100)

#Plot_1DEmulator(x = xu[,1], Efx = gzu_BL$Ehx_hat, Varfx = gzu_BL$Varhx_hat, fx = hxu, col_fx = "green3",
 #               lwd_E = 3, cex = 3, cex.lab=3, cex.axis=2.5, cex.main=2, ylim = c(0, 4.5), main="Sampling method: uniform", xlab = "x", ylab = "h(x)")

Plot_1DEmulator(x = xu[,1], Efx = gzu_BL$Ehx_hat, Varfx = gzu_BL$Varhx_hat, fx = hxu, col_fx="green3",
  lwd_E = 3, cex = 3, cex.lab=2.5, cex.axis=2, cex.main=2.5, ylim = c(0, 4.5), main="Sampling method: uniform", xlab = "x", ylab = "h(x)")

Em1Dplot( x = xu[,1], Efx = gzu_BL$Ehx_hat, Varfx = gzu_BL$Varhx_hat, fx = hxu, ylim = hylim, main="", xlab = "z", ylab = "h(z)", name = "ENS_for_h_1D_uniform" )


==> R_Code_and_Figures/1D_Network_Example_Equal_points.R <==
### 1D Network Example - equal points ###

n_points <- 30
n_test <- 100
n_test_g <- 100

# The functions.

f <- function(x){
  
  fx <- 0.2*x + cos(x)
  
}

g <- function(z){
  
  gz <- exp(z/2) - sin(5*z)
  
}

h_1 <- function(x){
  
  hx <- g(f(x))
  
}

h_2 <- function(y){
  
  sqrt(abs(y^3)) - 1.6^y
  
}

l <- function(w){
  
  w[1]*w[3] + w[2]/w[3] + 0.6*cos(w[1] + w[2])
  
}

k <- function(v){
  
  l( c( h_1(v[1]), h_2(v[2]), v[3] ) )  
  
}

# For a fair comparison the same number of model runs should be used to train the emulators for each individual model 
# as are used to train the single emulator for the whole chain.

vv <- data.frame(CompDes_MLH(m = n_points, d = 3, niter=10000, rect=matrix(c(0,10,-4,6,1,2.5), byrow = TRUE, ncol = 2), plot_best_iterations = FALSE)$Dx_best)
dimnames(vv)[[2]] <- c("V1", "V2", "V3")
kvv <- apply(vv, 1, k)

vu <- data.frame(CompDes_MLH(m = n_test, d = 3, niter=1000, rect=matrix(c(0,10,-4,6,1,2.5), byrow = TRUE, ncol = 2), plot_best_iterations = FALSE)$Dx_best)
dimnames(vu)[[2]] <- c("V1", "V2", "V3")
kvu <- apply(vu, 1, k)

# First the emulator for f.

# Training points.
vv1 <- data.frame(vv[,1])     # set of points we run simulator
dimnames(vv1)[2] <- c("X1")
fvv1 <- sapply(vv1[,1], f) 

Emulator_components_f <- emulate(x = vv1,
                                 fx = fvv1,
                                 active_variables = "all",
                                 parameter_selection = "ML",
                                 theta_method = "Brent",
                                 theta_lower = 0.0002,
                                 theta_upper = 10,
                                 s2_method = "Brent",
                                 s2_lower = 0.0002,
                                 s2_upper = 10,
                                 MFP_order = 1,
                                 delta = 0.000001)

# Training points.
vu1 <- data.frame(vu[,1])     # set of points we run simulator
# xv <- data.frame(c( 0, 0.2, 0.5, 1, 1.7, 3, 5, 7, 10))
dimnames(vu1)[2] <- c("X1")
# xv <- runif(npoints_f, 0, 10)
fvu1 <- sapply(vu1[,1], f) 

fvu1_BL <- predict.emulate(x = vu1,
                           object = Emulator_components_f)

Plot_EmulatorVsSimulator(fx = fvu1, Efx = fvu1_BL$Efx, Varfx = fvu1_BL$Varfx, xlab="f(v)", ylab="E[f(v)]", cex = 2, cex.lab=3, cex.axis=2.5, cex.main=3, lwd=2, main="Emulator of f", ylim=c(-0.5,2.5))

ES_Special( fx = fvu1, 
            Efx = fvu1_BL$Efx, 
            Varfx = fvu1_BL$Varfx, 
  xlab = expression("f"^1*"(x)"), 
  ylab = expression("E[f"^1*"(x)]"), 
            main = "", 
            ylim = c(-0.5,2.5), 
            name = "DE_of_f_30" )

# g

zu <- data.frame(seq(-0.5, 2.5, length=n_test_g))
dimnames(zu)[2] <- c("Z1")
gzu <- g(zu[,1])

zv <- data.frame(seq(-0.5, 2.5, length=n_points))      # set of points we run simulator
dimnames(zv)[2] <- c("Z1")
gzv <- g(zv[,1])

Emulator_components_g <- Emulation_UBLEComponentGeneration(x = zv,
                                                           fx = gzv,
                                                           active_variables = "all",
                                                           parameter_selection = "ML",
                                                           theta_method = "Brent",
                                                           theta_lower = 0.0002,
                                                           theta_upper = 10,
                                                           s2_method = "Brent",
                                                           s2_lower = 0.0002,
                                                           s2_upper = 10,
                                                           MFP_order = 1,
                                                           delta = 0.000001)

# Having a goosey at the emulator for g by itself using some diagnostic points.
gzu_BL <- Emulation_UBLERun(x = zu,
                            object = Emulator_components_g)

# Plot_1DEmulator(x = zu[,1], Efx = gzu_BL$Efx, Varfx = gzu_BL$Varfx, fx = gzu, xv = zv[,1], fxv = gzv,
   #             lwd_E = 3, cex = 3, cex.lab=3, cex.axis=2.5, cex.main=3, ylim = c(0, 4.5), main="Emulator of g", xlab = "z", ylab = "g(z)")
Plot_EmulatorVsSimulator(fx = gzu, Efx = gzu_BL$Efx, Varfx = gzu_BL$Varfx, xlab="g(z)", ylab="E[g(z)]", cex = 2, cex.lab=3, cex.axis=2.5, cex.main=3, lwd=2, main="Emulator of g", ylim=c(0,4.5))

ES_Special( fx = gzu, 
            Efx = gzu_BL$Efx, 
            Varfx = gzu_BL$Varfx, 
  xlab = expression("f"^2*"(x)"), 
  ylab = expression("E[f"^2*"(x)]"),
            main = "", 
            ylim = c(0,4.5), 
            name = "DE_of_g_30" )
# 

# h2

# We now emulate h2, using the training points vv2.

vu2 <- data.frame(vu[,2])
dimnames(vu2)[2] <- c("Y1")
h2vu2 <- sapply(vu2[,1], h_2)

# Training points.
vv2 <- data.frame(vv[,2])      # set of points we run simulator
dimnames(vv2)[2] <- c("Y1")
h2vv2 <- sapply(vv2[,1], h_2)

Emulator_components_h2 <- Emulation_UBLEComponentGeneration(x = vv2,
                                                            fx = h2vv2,
                                                            active_variables = "all",
                                                            parameter_selection = "ML",
                                                            theta_method = "Brent",
                                                            theta_lower = 0.0002,
                                                            theta_upper = 10,
                                                            s2_method = "Brent",
                                                            s2_lower = 0.0002,
                                                            s2_upper = 10,
                                                            MFP_order = 1,
                                                            delta = 0.000001)

h2vu2_BL <- Emulation_UBLERun(object = Emulator_components_h2,
                              x = vu2)

Plot_EmulatorVsSimulator(fx = h2vu2, Efx = h2vu2_BL$Efx, Varfx = h2vu2_BL$Varfx, xlab="h2(v)", ylab="E[h2(v)]", cex = 2, cex.lab=3, cex.axis=2.5, cex.main=3, lwd=2, main="Emulator of h2", ylim=c(-2,8))

ES_Special( fx = h2vu2, 
            Efx = h2vu2_BL$Efx, 
            Varfx = h2vu2_BL$Varfx, 
  xlab = expression("f"^3*"(x)"), 
  ylab = expression("E[f"^3*"(x)]"),
            main = "", 
            ylim = c(-2,8), 
            name = "DE_of_h2_30" )

# l

# Emulator for l using 30 points as well.

wv <- data.frame(CompDes_MLH(m = n_points, d = 3, niter=10000, rect=matrix(c(0,4,-2,8,1,2.5), byrow = TRUE, ncol = 2), plot_best_iterations = FALSE)$Dx_best)
dimnames(wv)[[2]] <- c("W1", "W2", "W3")
lwv <- apply(wv, 1, l)

wu <- data.frame(CompDes_MLH(m = n_test, d = 3, niter=1000, rect=matrix(c(0,4,-2,8,1,2.5), byrow = TRUE, ncol = 2), plot_best_iterations = FALSE)$Dx_best)
dimnames(wu)[[2]] <- c("W1", "W2", "W3")
lwu <- apply(wu, 1, l)

Emulator_components_l <- Emulation_UBLEComponentGeneration(x = wv,
                                                           fx = lwv,
                                                           active_variables = "all",
                                                           parameter_selection = "ML",
                                                           s2_method = "Brent",
                                                           s2_lower = 0.0002,
                                                           s2_upper = 10,
                                                           MFP_order = 1,
                                                           delta = 0.000001)

lwu_BL <- Emulation_UBLERun(x = wu, 
                            object = Emulator_components_l)

Plot_EmulatorVsSimulator(fx = lwu, Efx = lwu_BL$Efx, Varfx = lwu_BL$Varfx, xlab="l(w)", ylab="E[l(w)]", cex = 2, cex.lab=3, cex.axis=2.5, cex.main=3, lwd=2, main="Emulator of l", ylim=c(-1,13))

ES_Special( fx = lwu, 
            Efx = lwu_BL$Efx, 
            Varfx = lwu_BL$Varfx, 
  xlab = expression("f"^4*"(x)"), 
  ylab = expression("E[f"^4*"(x)]"),
            main = "", 
            ylim = c(-1,13), 
            name = "DE_of_l_30" )

# Method 1: direct emulation of k.

Emulator_components_k <- Emulation_UBLEComponentGeneration(x = vv,
                                                           fx = kvv,
                                                           active_variables = "all",
                                                           parameter_selection = "ML",
                                                           s2_method = "Brent",
                                                           s2_lower = 0.0002,
                                                           s2_upper = 10,
                                                           MFP_order = 1,
                                                           delta = 0.000001)

kvu_BL <- Emulation_UBLERun(x = vu, 
                            object = Emulator_components_k)

Plot_EmulatorVsSimulator(fx = kvu, Efx = kvu_BL$Efx, Varfx = kvu_BL$Varfx, xlab="k(v)", ylab="E[k(v)]", cex = 2, cex.lab=3, cex.axis=2.5, cex.main=3, lwd=2, main="Direct Emulator for k", ylim=c(-1,12))

ES_Special( fx = kvu, 
            Efx = kvu_BL$Efx, 
            Varfx = kvu_BL$Varfx, 
            xlab="h(z)", 
            ylab="E[h(z)]",
            main = "", 
  xlim = c(0,10),
            ylim = c(-1,12), 
            name = "DE_of_k_30" )

# Method 2a: sampling approach - normal.

# A) Emulate g using the uncertain output of f (note that with this number of training points it is practically certain - but
# that just demonstrates the advantage of using chained emulators.)

h1vu1_BLsamp <- Emulation_BLESampling(Efx = fvu1_BL$Efx,
                                      Varfx = fvu1_BL$Varfx,
                                      CG = Emulator_components_g,
                                      sampling_function = "normal")

# diagnostics involve evaluating h_1.

h1vu1 <- sapply(vu1[,1], h_1)

Plot_EmulatorVsSimulator(fx = h1vu1, Efx = h1vu1_BLsamp$Ehx_hat, Varfx = h1vu1_BLsamp$Varhx_hat, xlab="h1(v)", ylab="E[h1(v)]", cex = 2, cex.lab=3, cex.axis=2.5, cex.main=3, lwd=2, main="Sampling approach for h1", ylim=c(0,4))

ES_Special( fx = h1vu1, 
            Efx = h1vu1_BLsamp$Ehx_hat, 
            Varfx = h1vu1_BLsamp$Varhx_hat, 
  xlab = expression("f"^2*"(f"^1*"(x))"), 
  ylab = expression("E[f"^2*"(f"^1*"(x))]"),
            main = "", 
            ylim = c(-0.5,4.5), 
            name = "ENS_for_h1_30_normal" )

# B) Now we need to use the uncertain outputs of h_1 and h_2 in l.

E_wu <- cbind( h1vu1_BLsamp$Ehx_hat, h2vu2_BL$Efx, vu[,3] )
Var_wu <- cbind( h1vu1_BLsamp$Varhx_hat, h2vu2_BL$Varfx, rep(0, 100))

kvu_BLsamp <- Emulation_BLESampling(Efx = E_wu,
                                    Varfx = Var_wu,
                                    CG = Emulator_components_l,
                                    sampling_function = "normal")

Plot_EmulatorVsSimulator(fx = kvu, Efx = kvu_BLsamp$Ehx_hat, Varfx = kvu_BLsamp$Varhx_hat, xlab="k(v)", ylab="E[k(v)]", cex = 2, cex.lab=3, cex.axis=2.5, cex.main=3, lwd=2, main="SA for k - normal", ylim=c(-1,12))

ES_Special( fx = kvu, 
            Efx = kvu_BLsamp$Ehx_hat, 
            Varfx = kvu_BLsamp$Varhx_hat, 
  xlab="h(z)", 
  ylab="E[h(z)]",
  main = "", 
  xlim = c(0,10),
  ylim = c(-1,12), 
            name = "ENS_for_k_30_normal" )

# Method 2b: sampling approach - uniform.

# A) Emulate g using the uncertain output of f (note that with this number of training points it is practically certain - but
# that just demonstrates the advantage of using chained emulators.)

h1vu1_BLsampU <- Emulation_BLESampling(Efx = fvu1_BL$Efx,
                                      Varfx = fvu1_BL$Varfx,
                                      CG = Emulator_components_g,
                                      sampling_function = "uniform")

Plot_EmulatorVsSimulator(fx = h1vu1, Efx = h1vu1_BLsampU$Ehx_hat, Varfx = h1vu1_BLsampU$Varhx_hat, xlab="h1(v)", ylab="E[h1(v)]", cex = 2, cex.lab=3, cex.axis=2.5, cex.main=3, lwd=2, main="Sampling approach for h1", ylim=c(0,4))

ES_Special( fx = h1vu1, 
  Efx = h1vu1_BLsamp$Ehx_hat, 
  Varfx = h1vu1_BLsamp$Varhx_hat, 
  xlab = expression("f"^2*"(f"^1*"(x))"), 
  ylab = expression("E[f"^2*"(f"^1*"(x))]"),
  main = "", 
  ylim = c(-0.5,4.5), 
  name = "ENS_for_h1_30_uniform" )

# B) Now we need to use the uncertain outputs of h_1 and h_2 in l.

E_wuU <- cbind( h1vu1_BLsampU$Ehx_hat, h2vu2_BL$Efx, vu[,3] )
Var_wuU <- cbind( h1vu1_BLsampU$Varhx_hat, h2vu2_BL$Varfx, rep(0, 100))

kvu_BLsampU <- Emulation_BLESampling(Efx = E_wuU,
                                    Varfx = Var_wuU,
                                    CG = Emulator_components_l,
                                    sampling_function = "uniform")

Plot_EmulatorVsSimulator(fx = kvu, Efx = kvu_BLsampU$Ehx_hat, Varfx = kvu_BLsampU$Varhx_hat, xlab="k(v)", ylab="E[k(v)]", cex = 2, cex.lab=3, cex.axis=2.5, cex.main=3, lwd=2, main="SA for k - uniform", ylim=c(-1,12))

ES_Special( fx = kvu, 
  Efx = kvu_BLsampU$Ehx_hat, 
  Varfx = kvu_BLsampU$Varhx_hat, 
  xlab="h(z)", 
  ylab="E[h(z)]",
  main = "", 
  xlim = c(0,10),
  ylim = c(-1,12), 
  name = "ENS_for_k_30_uniform" )

# Method 3: Uncertain inputs approach.

# A) Emulate g using the UI approach.

h1vu1_BLUI <- Emulation_UBLERunUI(E_X = fvu1_BL$Efx,
                                  Var_X = fvu1_BL$Varfx,
                                  CG = Emulator_components_g)

Plot_EmulatorVsSimulator(fx = h1vu1, Efx = h1vu1_BLUI$EfX, Varfx = h1vu1_BLUI$VarfX, xlab="h1(v)", ylab="E[h1(v)]", cex = 2, cex.lab=3, cex.axis=2.5, cex.main=3, lwd=2, main="Uncertain Inputs for h1", ylim=c(0,4))

ES_Special( fx = h1vu1, 
            Efx = h1vu1_BLUI$EfX, 
            Varfx = h1vu1_BLUI$VarfX, 
  xlab = expression("f"^2*"(f"^1*"(x))"), 
  ylab = expression("E[f"^2*"(f"^1*"(x))]"),
  main = "", 
  ylim = c(-0.5,4.5),
            name = "UIBLE_for_h1_30" )

# B) Emulate l using the UI approach.

E_wu_ui <- cbind( h1vu1_BLUI$EfX, h2vu2_BL$Efx, vu[,3] )
Var_wu_ui <- cbind( h1vu1_BLUI$VarfX, h2vu2_BL$Varfx, rep(0, 100))

kvu_BLUI <- Emulation_UBLERunUI(E_X = E_wu_ui,
                                Var_X = Var_wu_ui,
                                CG = Emulator_components_l)

Plot_EmulatorVsSimulator(fx = kvu, Efx = kvu_BLUI$EfX, Varfx = kvu_BLUI$VarfX, xlab="k(v)", ylab="E[k(v)]", cex = 2, cex.lab=3, cex.axis=2.5, cex.main=3, lwd=2, main="Uncertain Inputs for k", ylim=c(-1,12))


ES_Special( fx = kvu, 
            Efx = kvu_BLUI$EfX, 
            Varfx = kvu_BLUI$VarfX, 
  xlab="h(z)", 
  ylab="E[h(z)]",
  main = "", 
  xlim = c(0,10),
  ylim = c(-1,12), 
            name = "UIBLE_for_k_30" )



==> R_Code_and_Figures/1D_Network_Example_Uneven_points.R <==
### 1D Network Example - equal points ###

# par(mfrow=c(3,3), mar = c(7,6,4,2))

n_points_k <- 30
n_points_l <- 30
n_points_h2 <- n_points_g <- n_points_f <- 8
n_test <- 100
n_test_g <- 100

# The functions.

f <- function(x){
  
  fx <- 0.2*x + cos(x)
  
}

g <- function(z){
  
  gz <- exp(z/2) - sin(5*z)
  
}

h_1 <- function(x){
  
  hx <- g(f(x))
  
}

h_2 <- function(y){
  
  sqrt(abs(y^3)) - 1.6^y
  
}

l <- function(w){
  
  w[1]*w[3] + w[2]/w[3] + 0.6*cos(w[1] + w[2])
  
}

k <- function(v){
  
  l( c( h_1(v[1]), h_2(v[2]), v[3] ) )  
  
}

# For a fair comparison the same number of model runs should be used to train the emulators for each individual model 
# as are used to train the single emulator for the whole chain.

vv <- data.frame(CompDes_MLH(m = n_points_k, d = 3, niter=10000, rect=matrix(c(0,10,-4,6,1,2.5), byrow = TRUE, ncol = 2), plot_best_iterations = FALSE)$Dx_best)
dimnames(vv)[[2]] <- c("V1", "V2", "V3")
kvv <- apply(vv, 1, k)

vu <- data.frame(CompDes_MLH(m = n_test, d = 3, niter=1000, rect=matrix(c(0,10,-4,6,1,2.5), byrow = TRUE, ncol = 2), plot_best_iterations = FALSE)$Dx_best)
dimnames(vu)[[2]] <- c("V1", "V2", "V3")
kvu <- apply(vu, 1, k)

# First the emulator for f.

# Training points.
xv <- data.frame(seq(0, 10, length=n_points_f))      # set of points we run simulator
dimnames(xv)[2] <- c("X1")
fxv <- sapply(xv[,1], f)   # D

Emulator_components_f <- emulate(x = xv,
                                 fx = fxv,
                                 active_variables = "all",
                                 parameter_selection = "LOOCV",
                                 theta_method = "Brent",
                                 theta_lower = 0.0002,
                                 theta_upper = 10,
                                 s2_method = "Brent",
                                 s2_lower = 0.0002,
                                 s2_upper = 10,
                                 MFP_order = 1,
                                 delta = 0.000001)

# xu <- data.frame(seq(0, 10, length=n_test_g))
# dimnames(xu)[2] <- c("X1")
# fxu <- sapply(xu[,1], f)
# 
# fxu_BL <- predict.emulate(x = xu,
#                           object = Emulator_components_f)
# 
# # Plot_1DEmulator(x = xu[,1], Efx = fxu_BL$Efx, fxu_BL$Varfx, fx = fxu,
# #                lwd_E = 3, xv = xv[,1], fxv = fxv, cex.lab=3, cex.axis=2.5, cex.main=3, xlim=c(0,10), ylim=c(-1, 3.5), cex = 3, main="Emulator of f", xlab = "x", ylab = "f(x)")
# Plot_EmulatorVsSimulator(fx = fxu, Efx = fxu_BL$Efx, Varfx = fxu_BL$Varfx, xlab="f(v)", ylab="E[f(v)]", cex = 2, cex.lab=3, cex.axis=2.5, cex.main=3, lwd=2, main="Emulator of f", ylim=c(-0.5,2.5))


vu1 <- data.frame(vu[,1])     # set of points we run simulator
dimnames(vu1)[2] <- c("X1")
fvu1 <- sapply(vu1[,1], f) 

fvu1_BL <- predict.emulate(x = vu1,
                           object = Emulator_components_f)

Plot_EmulatorVsSimulator(fx = fvu1, Efx = fvu1_BL$Efx, Varfx = fvu1_BL$Varfx, xlab="f(v)", ylab="E[f(v)]", cex = 2, cex.lab=3, cex.axis=2.5, cex.main=3, lwd=2, main="Emulator of f", ylim=c(-0.5,2.5))

ES_Special( fx = fvu1, 
            Efx = fvu1_BL$Efx, 
            Varfx = fvu1_BL$Varfx, 
  xlab = expression("f"^1*"(x)"), 
  ylab = expression("E[f"^1*"(x)]"), 
  main = "", 
  ylim = c(-0.5,2.5), 
            name = "DE_of_f_8" )

# g

zu <- data.frame(seq(-0.5, 2.5, length=n_test_g))
dimnames(zu)[2] <- c("Z1")
gzu <- g(zu[,1])

zv <- data.frame(seq(-0.5, 2.5, length=n_points_g))      # set of points we run simulator
dimnames(zv)[2] <- c("Z1")
gzv <- g(zv[,1])

Emulator_components_g <- Emulation_UBLEComponentGeneration(x = zv,
                                                           fx = gzv,
                                                           active_variables = "all",
                                                           parameter_selection = "LOOCV",
                                                           theta_method = "Brent",
                                                           theta_lower = 0.0002,
                                                           theta_upper = 10,
                                                           s2_method = "Brent",
                                                           s2_lower = 0.0002,
                                                           s2_upper = 10,
                                                           MFP_order = 1,
                                                           delta = 0.000001)

# Having a goosey at the emulator for g by itself using some diagnostic points.
gzu_BL <- Emulation_UBLERun(x = zu,
                            object = Emulator_components_g)

# Plot_1DEmulator(x = zu[,1], Efx = gzu_BL$Efx, Varfx = gzu_BL$Varfx, fx = gzu, xv = zv[,1], fxv = gzv,
#                 lwd_E = 3, cex = 3, cex.lab=3, cex.axis=2.5, cex.main=3, ylim = c(0, 4.5), main="Emulator of g", xlab = "z", ylab = "g(z)")
Plot_EmulatorVsSimulator(fx = gzu, Efx = gzu_BL$Efx, Varfx = gzu_BL$Varfx, xlab="g(z)", ylab="E[g(z)]", cex = 2, cex.lab=3, cex.axis=2.5, cex.main=3, lwd=2, main="Emulator of g", ylim=c(0,4.5))

ES_Special( fx = gzu, 
            Efx = gzu_BL$Efx, 
            Varfx = gzu_BL$Varfx, 
  xlab = expression("f"^2*"(x)"), 
  ylab = expression("E[f"^2*"(x)]"),
  main = "", 
  ylim = c(0,4.5), 
            name = "DE_of_g_8" )


# 
# h2

# We now emulate h2, using the training points vv2.

vu2 <- data.frame(vu[,2])
dimnames(vu2)[2] <- c("Y1")
h2vu2 <- sapply(vu2[,1], h_2)

# Training points.
yv <- data.frame(seq(-4, 6, length=n_points_h2))     # set of points we run simulator
dimnames(yv)[2] <- c("Y1")
h2yv <- sapply(yv[,1], h_2)

Emulator_components_h2 <- Emulation_UBLEComponentGeneration(x = yv,
                                                            fx = h2yv,
                                                            active_variables = "all",
                                                            parameter_selection = "LOOCV",
                                                            theta_method = "Brent",
                                                            theta_lower = 0.0002,
                                                            theta_upper = 10,
                                                            s2_method = "Brent",
                                                            s2_lower = 0.0002,
                                                            s2_upper = 10,
                                                            MFP_order = 1,
                                                            delta = 0.000001)

h2vu2_BL <- Emulation_UBLERun(object = Emulator_components_h2,
                              x = vu2)

Plot_EmulatorVsSimulator(fx = h2vu2, Efx = h2vu2_BL$Efx, Varfx = h2vu2_BL$Varfx, xlab="h2(v)", ylab="E[h2(v)]", cex = 2, cex.lab=3, cex.axis=2.5, cex.main=3, lwd=2, main="Emulator of h2", ylim=c(-2,8))

ES_Special( fx = h2vu2, 
            Efx = h2vu2_BL$Efx, 
            Varfx = h2vu2_BL$Varfx, 
  xlab = expression("f"^3*"(x)"), 
  ylab = expression("E[f"^3*"(x)]"),
  main = "", 
  ylim = c(-2,8), 
            name = "DE_of_h2_8" )

# yu <- data.frame(seq(-4, 6, length=n_test_g))
# dimnames(yu)[2] <- c("X1")
# h2yu <- sapply(yu[,1], h_2)
# 
# h2yu_BL <- predict.emulate(x = yu,
#                           object = Emulator_components_h2)
# 
# Plot_1DEmulator(x = yu[,1], Efx = h2yu_BL$Efx, h2yu_BL$Varfx, fx = h2yu,
#                 lwd_E = 3, xv = yv[,1], fxv = h2yv, cex.lab=3, cex.axis=2.5, cex.main=3, xlim=c(-4,6), cex = 3, main="Emulator of h2", xlab = "x", ylab = "f(x)")
# 
# # l

wv <- data.frame(CompDes_MLH(m = n_points_l, d = 3, niter=10000, rect=matrix(c(0,4,-2,8,1,2.5), byrow = TRUE, ncol = 2), plot_best_iterations = FALSE)$Dx_best)
dimnames(wv)[[2]] <- c("W1", "W2", "W3")
lwv <- apply(wv, 1, l)

wu <- data.frame(CompDes_MLH(m = n_test, d = 3, niter=1000, rect=matrix(c(0,4,-2,8,1,2.5), byrow = TRUE, ncol = 2), plot_best_iterations = FALSE)$Dx_best)
dimnames(wu)[[2]] <- c("W1", "W2", "W3")
lwu <- apply(wu, 1, l)

Emulator_components_l <- Emulation_UBLEComponentGeneration(x = wv,
                                                           fx = lwv,
                                                           active_variables = "all",
                                                           parameter_selection = "ML",
                                                           s2_method = "Brent",
                                                           s2_lower = 0.0002,
                                                           s2_upper = 10,
                                                           MFP_order = 1,
                                                           delta = 0.000001)

lwu_BL <- Emulation_UBLERun(x = wu, 
                            object = Emulator_components_l)

# Plot_EmulatorVsSimulator(fx = lwu, Efx = lwu_BL$Efx, Varfx = lwu_BL$Varfx, xlab="l(w)", ylab="E[l(w)]", cex = 2, cex.lab=3, cex.axis=2.5, cex.main=3, lwd=2, main="Emulator of l", ylim=c(-1,13))
# 
# ES_Special( fx = lwu, 
#             Efx = lwu_BL$Efx, 
#             Varfx = lwu_BL$Varfx, 
#             xlab="l(w)", 
#             ylab="E[l(w)]",
#             main = "DE of l", 
#             ylim = c(-1,13), 
#             name = "DE_of_l_30" )

# Method 1: direct emulation of k.

Emulator_components_k <- Emulation_UBLEComponentGeneration(x = vv,
                                                           fx = kvv,
                                                           active_variables = "all",
                                                           parameter_selection = "ML",
                                                           s2_method = "Brent",
                                                           s2_lower = 0.0002,
                                                           s2_upper = 10,
                                                           MFP_order = 1,
                                                           delta = 0.000001)

kvu_BL <- Emulation_UBLERun(x = vu, 
                            object = Emulator_components_k)

Plot_EmulatorVsSimulator(fx = kvu, Efx = kvu_BL$Efx, Varfx = kvu_BL$Varfx, xlab="k(v)", ylab="E[k(v)]", cex = 2, cex.lab=3, cex.axis=2.5, cex.main=3, lwd=2, main="Direct Emulator for k", ylim=c(-1,12))


# Compare with a direct emulator for k constucted with a much larger training set of points.

n_points_kmp <- 120
vvmp <- data.frame(CompDes_MLH(m = n_points_kmp, d = 3, niter=10000, rect=matrix(c(0,10,-4,6,1,2.5), byrow = TRUE, ncol = 2), plot_best_iterations = FALSE)$Dx_best)
dimnames(vvmp)[[2]] <- c("V1", "V2", "V3")
kvvmp <- apply(vvmp, 1, k)

Emulator_components_kmp <- Emulation_UBLEComponentGeneration(x = vvmp,
                                                             fx = kvvmp,
                                                             active_variables = "all",
                                                             parameter_selection = "ML",
                                                             s2_method = "Brent",
                                                             s2_lower = 0.0002,
                                                             s2_upper = 10,
                                                             MFP_order = 1,
                                                             delta = 0.000001)

kvu_BLmp <- Emulation_UBLERun(x = vu, 
                              object = Emulator_components_kmp)

Plot_EmulatorVsSimulator(fx = kvu, Efx = kvu_BLmp$Efx, Varfx = kvu_BLmp$Varfx, xlab="k(v)", ylab="E[k(v)]", cex = 2, cex.lab=3, cex.axis=2.5, cex.main=3, lwd=2, main="Direct Emulator for k", ylim=c(-1,12))

ES_Special( fx = kvu, 
  Efx = kvu_BLmp$Efx, 
  Varfx = kvu_BLmp$Varfx, 
  xlab="h(z)", 
  ylab="E[h(z)]",
  main = "", 
  xlim = c(0,10),
  ylim = c(-1,12), 
  name = "DE_of_k_120" )

# Method 2a: sampling approach.

# A) Emulate g using the uncertain output of f (note that with this number of training points it is practically certain - but 
# that just demonstrates the advantage of using chained emulators.)

h1vu1_BLsamp <- Emulation_BLESampling(Efx = fvu1_BL$Efx,
                                      Varfx = fvu1_BL$Varfx,
                                      CG = Emulator_components_g,
                                      sampling_function = "normal")

# diagnostics involve evaluating h_1.

h1vu1 <- sapply(vu1[,1], h_1)

Plot_EmulatorVsSimulator(fx = h1vu1, Efx = h1vu1_BLsamp$Ehx_hat, Varfx = h1vu1_BLsamp$Varhx_hat, xlab="h1(v)", ylab="E[h1(v)]", cex = 2, cex.lab=3, cex.axis=2.5, cex.main=3, lwd=2, main="Sampling approach for h1", ylim=c(0,4))

ES_Special( fx = h1vu1, 
            Efx = h1vu1_BLsamp$Ehx_hat, 
            Varfx = h1vu1_BLsamp$Varhx_hat, 
  xlab = expression("f"^2*"(f"^1*"(x))"), 
  ylab = expression("E[f"^2*"(f"^1*"(x))]"),
  main = "", 
  ylim = c(-0.5,4.5), 
            name = "ENS_for_h1_8_normal" )


# B) Now we need to use the uncertain outputs of h_1 and h_2 in l.

E_wu <- cbind( h1vu1_BLsamp$Ehx_hat, h2vu2_BL$Efx, vu[,3] )
Var_wu <- cbind( h1vu1_BLsamp$Varhx_hat, h2vu2_BL$Varfx, rep(0, 100))

kvu_BLsamp <- Emulation_BLESampling(Efx = E_wu,
                                    Varfx = Var_wu,
                                    CG = Emulator_components_l,
                                    sampling_function = "normal")

Plot_EmulatorVsSimulator(fx = kvu, Efx = kvu_BLsamp$Ehx_hat, Varfx = kvu_BLsamp$Varhx_hat, xlab="k(v)", ylab="E[k(v)]", cex = 2, cex.lab=3, cex.axis=2.5, cex.main=3, lwd=2, main="SA for k - normal", ylim=c(-1,12))

ES_Special( fx = kvu, 
  Efx = kvu_BLsamp$Ehx_hat, 
  Varfx = kvu_BLsamp$Varhx_hat, 
  xlab="h(z)", 
  ylab="E[h(z)]",
  main = "", 
  xlim = c(0,10),
  ylim = c(-1,12), 
  name = "ENS_for_k_mixed_normal" )

# Method 2b: sampling approach.

# A) Emulate g using the uncertain output of f (note that with this number of training points it is practically certain - but 
# that just demonstrates the advantage of using chained emulators.)

h1vu1_BLsampU <- Emulation_BLESampling(Efx = fvu1_BL$Efx,
                                      Varfx = fvu1_BL$Varfx,
                                      CG = Emulator_components_g,
                                      sampling_function = "uniform")

# diagnostics involve evaluating h_1.

# h1vu1 <- sapply(vu1[,1], h_1)

Plot_EmulatorVsSimulator(fx = h1vu1, Efx = h1vu1_BLsamp$Ehx_hat, Varfx = h1vu1_BLsamp$Varhx_hat, xlab="h1(v)", ylab="E[h1(v)]", cex = 2, cex.lab=3, cex.axis=2.5, cex.main=3, lwd=2, main="Sampling approach for h1", ylim=c(0,4))

ES_Special( fx = h1vu1, 
            Efx = h1vu1_BLsamp$Ehx_hat, 
            Varfx = h1vu1_BLsamp$Varhx_hat, 
  xlab = expression("f"^2*"(f"^1*"(x))"), 
  ylab = expression("E[f"^2*"(f"^1*"(x))]"),
  main = "", 
  ylim = c(-0.5,4.5), 
            name = "ENS_for_h1_8_uniform" )

# B) Now we need to use the uncertain outputs of h_1 and h_2 in l.

E_wuU <- cbind( h1vu1_BLsampU$Ehx_hat, h2vu2_BL$Efx, vu[,3] )
Var_wuU <- cbind( h1vu1_BLsampU$Varhx_hat, h2vu2_BL$Varfx, rep(0, 100))

kvu_BLsampU <- Emulation_BLESampling(Efx = E_wuU,
                                    Varfx = Var_wuU,
                                    CG = Emulator_components_l,
                                    sampling_function = "uniform")

Plot_EmulatorVsSimulator(fx = kvu, Efx = kvu_BLsampU$Ehx_hat, Varfx = kvu_BLsampU$Varhx_hat, xlab="k(v)", ylab="E[k(v)]", cex = 2, cex.lab=3, cex.axis=2.5, cex.main=3, lwd=2, main="SA for k - uniform", ylim=c(-1,12))

ES_Special( fx = kvu, 
            Efx = kvu_BLsampU$Ehx_hat, 
            Varfx = kvu_BLsampU$Varhx_hat, 
  xlab="h(z)", 
  ylab="E[h(z)]",
  main = "",
  xlim = c(0,10),
  ylim = c(-1,12), 
            name = "ENS_for_k_mixed_uniform" )

# Method 3: Uncertain inputs approach.

# A) Emulate g using the UI approach.

h1vu1_BLUI <- Emulation_UBLERunUI(E_X = fvu1_BL$Efx,
                                  Var_X = fvu1_BL$Varfx,
                                  CG = Emulator_components_g)

Plot_EmulatorVsSimulator(fx = h1vu1, Efx = h1vu1_BLUI$EfX, Varfx = h1vu1_BLUI$VarfX, xlab="h1(v)", ylab="E[h1(v)]", cex = 2, cex.lab=3, cex.axis=2.5, cex.main=3, lwd=2, main="Uncertain Inputs for h1", ylim=c(0,4))

ES_Special( fx = h1vu1, 
            Efx = h1vu1_BLUI$EfX, 
            Varfx = h1vu1_BLUI$VarfX, 
  xlab = expression("f"^2*"(f"^1*"(x))"), 
  ylab = expression("E[f"^2*"(f"^1*"(x))]"),
  main = "", 
  ylim = c(-0.5,4.5),
            name = "UIBLE_for_h1_8" )

# B) Emulate l using the UI approach.

E_wu_ui <- cbind( h1vu1_BLUI$EfX, h2vu2_BL$Efx, vu[,3] )
Var_wu_ui <- cbind( h1vu1_BLUI$VarfX, h2vu2_BL$Varfx, rep(0, 100))

kvu_BLUI <- Emulation_UBLERunUI(E_X = E_wu_ui,
                                Var_X = Var_wu_ui,
                                CG = Emulator_components_l)

Plot_EmulatorVsSimulator(fx = kvu, Efx = kvu_BLUI$EfX, Varfx = kvu_BLUI$VarfX, xlab="k(v)", ylab="E[k(v)]", cex = 2, cex.lab=3, cex.axis=2.5, cex.main=3, lwd=2, main="Uncertain Inputs for k", ylim=c(-1,12))

ES_Special( fx = kvu, 
            Efx = kvu_BLUI$EfX, 
            Varfx = kvu_BLUI$VarfX, 
  xlab="h(z)", 
  ylab="E[h(z)]",
  main = "", 
  xlim = c(0,10),
  ylim = c(-1,12), 
            name = "UIBLE_for_k_mixed" )



==> R_Code_and_Figures/Dispersion_Dose-Response_example.R <==
### Dispersion Dose-Response Example ###

load( file = "DDR2.rdata" )

par(mfrow=c(2,3), mar=c(7,6,5,2))

# f

xv <- data.frame(xv)
log_fxv <- log(fxv + 1)

Emulator_components_f <- Emulation_UBLEComponentGeneration(x = xv, 
                                                           fx = log_fxv,
                                                           active_variables = "all",
                                                           parameter_selection = "ML",
                                                           s2_method = "Brent",
                                                           s2_lower = 0.0002,
                                                           s2_upper = 100,
                                                           MFP_order = 2,
                                                           delta = 0.000001)

xu <- data.frame(xu)

fxu_BL <- Emulation_UBLERun(x = xu, 
                            object = Emulator_components_f)

Plot_EmulatorVsSimulator(fx = log_fxu, Efx = fxu_BL$Efx, Varfx = fxu_BL$Varfx, xlab=expression("f"^1*"(x)"), ylab=expression("E[f"^1*"(x)]"), cex = 2, cex.lab=2, cex.axis=2, cex.main=2, lwd=2, main="Emulator-Simulator Plot for f")

DDR_ES_Special( fx = log_fxu, 
                Efx = fxu_BL$Efx, 
                Varfx = fxu_BL$Varfx, 
                xlab = expression("f"^1*"(x)"), 
                ylab = expression("E[f"^1*"(x)]"),
                main = "", 
                ylim = c(-1, 10), 
                name = "DE_for_f_DDR" )

# g

zv_transformed <- data.frame(log(exp(zv_descaled) + 1)[,1])
dimnames(zv_transformed)[2] <- "Z1"

Emulator_components_g <- Emulation_UBLEComponentGeneration(x = zv_transformed, 
                                                           fx = gzv,
                                                           active_variables = "all",
                                                           parameter_selection = "ML",
                                                           theta_method = "Brent",
                                                           theta_lower = 0.0002,
                                                           theta_upper = 10,
                                                           s2_method = "Brent",
                                                           s2_lower = 0.0002,
                                                           s2_upper = 100,
                                                           MFP_order = 1,
                                                           delta = 0.000001)

zu_test <- data.frame(log(exp(zu_descaled) + 1)[,1])
dimnames(zu_test)[2] <- "Z1"

gzu_BL <- Emulation_UBLERun(x = zu_test, 
                            object = Emulator_components_g)

Plot_EmulatorVsSimulator(fx = gzu, Efx = gzu_BL$Efx, Varfx = gzu_BL$Varfx, xlab="g(z)", ylab="E[g(z)]", cex = 2, cex.lab=2, cex.axis=2, cex.main=2, lwd=2, main="Emulator-Simulator Plot for g")

DDR_ES_Special( fx = gzu, 
                Efx = gzu_BL$Efx, 
                Varfx = gzu_BL$Varfx, 
                xlab = expression("f"^2*"(x)"), 
                ylab = expression("E[f"^2*"(x)]"),
                main = "", 
                ylim = c(-0.1,0.5), 
                name = "DE_for_g_DDR" )

# h - direct emulator

Emulator_components_h <- Emulation_UBLEComponentGeneration(x = xv,
                                                           fx = hxv,
                                                           active_variables = "all",
                                                           parameter_selection = "ML",
                                                           s2_method = "Brent",
                                                           s2_lower = 0.0002,
                                                           s2_upper = 100,
                                                           MFP_order = 2,
                                                           delta = 0.000001)

hxu_BL <- Emulation_UBLERun(x = xu, 
                            object = Emulator_components_h)

Plot_EmulatorVsSimulator(fx = hxu, Efx = hxu_BL$Efx, Varfx = hxu_BL$Varfx, xlab="h(x)", ylab="E[h(x)]", cex = 2, cex.lab=2, cex.axis=2, cex.main=2, lwd=2, main="Direct", ylim=c(-0.1,0.5))

DDR_ES_Special( fx = hxu, 
                Efx = hxu_BL$Efx, 
                Varfx = hxu_BL$Varfx, 
                xlab="h(z)", 
                ylab="E[h(z)]",
                main = "", 
                ylim = c(-0.1, 0.5), 
                name = "DE_for_h_DDR" )

# h with sampling scheme - normal distribution

gzu_BL <- Emulation_BLESampling(Efx = fxu_BL$Efx, 
                                Varfx = fxu_BL$Varfx, 
                                CG = Emulator_components_g,
                                sampling_function = "uniform")

Plot_EmulatorVsSimulator(fx = hxu, Efx = gzu_BL$Ehx_hat, Varfx = gzu_BL$Varhx_hat, xlab="h(x)", ylab="E[h(x)]", cex = 2, cex.lab=2, cex.axis=2, cex.main=2, lwd=2, main = "Sampling scheme - uniform", ylim=c(-0.1,0.5))

DDR_ES_Special( fx = hxu, 
                Efx = gzu_BL$Ehx_hat, 
                Varfx = gzu_BL$Varhx_hat, 
                xlab="h(z)", 
                ylab="E[h(z)]",
                main = "", 
                ylim = c(-0.1, 0.5), 
                name = "ENS_for_h_DDR_normal" )

# h with sampling scheme - uniform distribution

gzu_BL <- Emulation_BLESampling(Efx = fxu_BL$Efx, 
                                Varfx = fxu_BL$Varfx, 
                                CG = Emulator_components_g,
                                sampling_function = "uniform")

Plot_EmulatorVsSimulator(fx = hxu, Efx = gzu_BL$Ehx_hat, Varfx = gzu_BL$Varhx_hat, xlab="h(x)", ylab="E[h(x)]", cex = 2, cex.lab=3, cex.axis=2.5, cex.main=3, lwd=2, main = "Sampling scheme - uniform", ylim=c(-0.1,0.5))

DDR_ES_Special( fx = hxu, 
                Efx = gzu_BL$Ehx_hat, 
                Varfx = gzu_BL$Varhx_hat, 
                xlab="h(z)", 
                ylab="E[h(z)]",
                main = "", 
                ylim = c(-0.1, 0.5), 
                name = "ENS_for_h_DDR_uniform" )

# h with uncertain inputs scheme

gzu_BL <- Emulation_UBLERunUI(E_X = as.vector(fxu_BL$Efx),
                              Var_X = as.vector(fxu_BL$Varfx), 
                              CG = Emulator_components_g)

Plot_EmulatorVsSimulator(fx = hxu, Efx = gzu_BL$EfX, Varfx = gzu_BL$VarfX, xlab="h(x)", ylab="E[h(x)]", cex = 2, cex.lab=2, cex.axis=2, cex.main=2, lwd=2, main = "Uncertain Inputs", ylim=c(-0.1,0.5))

DDR_ES_Special( fx = hxu, 
                Efx = gzu_BL$EfX, 
                Varfx = gzu_BL$VarfX, 
                xlab="h(z)", 
                ylab="E[h(z)]",
                main = "", 
                ylim = c(-0.1, 0.5), 
                name = "UIBLE_for_h_DDR" )




==> R_Code_and_Figures/LibrariesAndSettings.R <==
# pathFiles <- paste0(dirname(file.choose( )) )
# setwd(pathFiles)
# source('LibrariesAndSettings.R')

setwd( paste0(dirname(file.choose( )) ) )

library("deSolve")
library("DiceDesign")
library("hetGP")
library("jsonlite")
library("MASS")
library("Matrix")
library("parallel")
library("pdist")
library("pheatmap")
# library("rgl")
library("scatterplot3d")
library("sm")
library("tgp")
library("tmvtnorm")

source("ComputerDesignSourceFunctions.R")
source("CorrelationFunctionsSourceFunctions.R")
source("DiagnosticSourceFunctions.R")
source("EmulationSourceFunctions.R")
source("HistoryMatchingDesignSourceFunctions.R")
source("HistoryMatchingSourceFunctions.R")
source("KnownBoundaryEmulationSourceFunctions.R")
source("ModelSourceFunctions.R")
source("OperationSourceFunctions.R")
source("PlotSourceFunctions.R")
source("PythonSourceFunctions.R")

setwd(pathFiles)


==> R_Code_and_Figures/Plot_Configuration_Code.R <==
### Plot Configuration Code ###

# Set the working directory.
pathFiles <- paste0(dirname(file.choose( )) )
setwd(pathFiles)
source('LibrariesAndSettings.R')

## Emulator-Simulator Plot for Networks Example.

ES_Special <- function( fx, Efx, Varfx, xlab, ylab, main, xlim = NULL, ylim = NULL, name = main, mar = c(7,7,4,2), cex = 2, cex.lab = 3, cex.axis = 2.5, cex.main = 3, lwd = 2 ){
  
  png( filename = paste("Figures/Network_Example/", name, ".png", sep="" ) )
  
  # Plots should be 1x1 now with a margin.
  par( mfrow = c(1,1), mar = mar )
  
  Plot_EmulatorVsSimulator(fx = fx, Efx = Efx, Varfx = Varfx, xlab = "", ylab = ylab, cex = cex, cex.lab = cex.lab, cex.axis = cex.axis, cex.main = cex.main, lwd = lwd, main = main, xlim = xlim, ylim = ylim )
  
  title( xlab = xlab, cex.lab = cex.lab, cex.axis = cex.axis, mgp = c(4.5,1,0) )
  
  dev.off()
  
}

## Plot simple functions in 1D.

plot_fun <- function( x, fx, xlim, ylim, xlab, ylab, main, name = main, mar = c(7,6,4,2), type = "l", cex.lab = 2.5, cex.axis = 2, cex.main = 2.5, lwd = 3 ){
  
  png( filename = paste("Figures/Chain_Example/", name, ".png", sep="" ) )
  
  # Plots should be 1x1 now with a margin.
  par( mfrow = c(1,1), mar = mar )
  
  plot(x, fx, xlim = xlim, ylim = ylim, type = type, cex.lab = cex.lab, cex.axis = cex.axis, cex.main = cex.main, xlab = xlab, ylab = ylab, main = main, lwd = lwd )  
  
  dev.off()
  
}

## Plot emulator predictions along with simulator functions in 1D.

Em1Dplot <- function( x, Efx, Varfx, fx, main, xlim = NULL, ylim = NULL, xlab = "", ylab = "", xv = NA, fxv = NA, mar = c(7,6,4,2), name = main, col_fx = "green3", lwd_E = 3, cex = 3, cex.lab = 2.5, cex.axis = 2, cex.main = 2.5 ){
  
  png( filename = paste("Figures/Chain_Example/", name, ".png", sep="" ) )
  
  # Plots should be 1x1 now with a margin.
  par( mfrow = c(1,1), mar = mar )
  
  Plot_1DEmulator( x = x, Efx = Efx, Varfx = Varfx, fx = fx, xv = xv, fxv = fxv, col_fx = col_fx,
    lwd_E = lwd_E, cex = cex, cex.lab = cex.lab, cex.axis = cex.axis, cex.main = cex.main, xlim = xlim, ylim = ylim, main = main, xlab = xlab, ylab = ylab )
  
  dev.off()
  
}

## Emulator-Simulator Plot for DDR Example.

DDR_ES_Special <- function( fx, Efx, Varfx, xlab, ylab, main, ylim, name = main, mar = c(7,7,4,2), cex = 2, cex.lab = 3, cex.axis = 2.5, cex.main = 3, lwd = 2 ){
  
  png( filename = paste("Figures/DDR_Example/", name, ".png", sep="" ) )
  
  # Plots should be 1x1 now with a margin.
  par( mfrow = c(1,1), mar = mar, mgp = c( 3, 1, 0 ) )
  
  Plot_EmulatorVsSimulator(fx = fx, Efx = Efx, Varfx = Varfx, xlab = "", ylab = ylab, cex = cex, cex.lab = cex.lab, cex.axis = cex.axis, cex.main = cex.main, lwd = lwd, main = main, ylim = ylim )
  
  title( xlab = xlab, cex.lab = cex.lab, cex.axis = cex.axis, mgp = c(4.5,1,0) )
  
  dev.off()
  
}

## To generate all plots for the paper.
source( "1D_Example_Direct_R_code.r" )
source( "1D_Example_sampling_R_code.r" )
source( "1D_Example_Uncertain_Input.r" )
source( "1D_Network_Example_Equal_points.r" )
source( "1D_Network_Example_Uneven_points.r" )
source( "Dispersion_Dose-Response_example.r" )








